Dark matter stars

The dark matter in the CGF cosmology is a cosmological SU(2)-weak gauge field (the CGF). The TOV stellar structure equations are solved numerically for stars composed of this dark matter. The star mass M can take any value up to a maximum $9.14 \times 10^{-6}$ M_sun. For each value of M the star radius R lies between 5.23cm and 13.6cm. More than one value of R is possible when M > $5.09 \times 10^{-6}$ M_sun. For those stars, a transition from larger to smaller R would release gravitational energy on the order of $10^{41}$J in a time on the order of $10^{-10}$s.

==> anc/0README.txt <==
Supplemental materials for "Dark matter stars"

    0README.txt
    Numerical solution.html
    Numerical solution.ipynb
    Numerical solution.pdf
    Pure radiation stars.html
    Pure radiation stars.ipynb
    Pure radiation stars.pdf

The Supplemental Materials consist of two Sagemath notebooks (as .ipynb
files) along with printouts (as .pdf and as .html files).

The Supplemental Materials are available at 

    (1) arXiv.org as ancillary files associated with the paper
    (2) cocalc.com/dfriedan/DM/SM
    (3) physics.rutgers.edu/~friedan

The SageMath notebooks can be run at cocalc.com or by installing SageMath
from www.sagemath.org.  SageMath is a free open-source mathematics software
system.

Using cocalc.com does not require an account.  Paying for an account
supports SageMath.  See
    https://doc.cocalc.com/trial.html\#reasons-for-purchasing-a-subscription
Open-source mathematics software such as SageMath is essential for
scientific research.  Scientific results must be open to scrutiny.
Closed-source mathematics software blocks scrutiny.

Daniel Friedan



==> anc/Numerical_solution.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "concerned-findings",
   "metadata": {},
   "source": [
    "# Numerical solution of the TOV equations for CGF stars  \n",
    "  \n",
    "This Sagemath notebook does calculations for the paper *Dark matter stars*."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "strategic-wildlife",
   "metadata": {},
   "source": [
    "## Preamble"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "arabic-perry",
   "metadata": {},
   "outputs": [],
   "source": [
    "%display latex\n",
    "LE = lambda latex_string: LatexExpr(latex_string);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "otherwise-brazilian",
   "metadata": {},
   "outputs": [],
   "source": [
    "from timeit import default_timer as timer\n",
    "# start=timer()\n",
    "# end=timer()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "global-rapid",
   "metadata": {},
   "outputs": [],
   "source": [
    "from mpmath import mp\n",
    "from mpmath import mpf,mpc\n",
    "import sage.libs.mpmath.all as a\n",
    "mp.pretty = True"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "unknown-genius",
   "metadata": {},
   "source": [
    "## Code to set floating point precision\n",
    "\n",
    "**mpf(x)**  converts sage floating point numbers to mp numbers  \n",
    "**Reals(x)** or **myR(x)** converts mp numbers to sage\n",
    "\n",
    "setting **mp.dps** tells mpmath to use decimal precision **mp.dps** or a small amount more  \n",
    "Sagemath decimal precision is set to mpmath decimal precision + 3"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "understanding-candy",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24$$"
      ],
      "text/plain": [
       "'mp.dps = ' 20 '   mp decimal precision = ' 21 '     sage decimal precision = ' 24"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "def set_precision(decimal_precision=20):\n",
    "    global RealNumber,Reals,myR,sage_binary_precision,sage_decimal_precision\n",
    "    mp.dps = decimal_precision\n",
    "    binary_precision=mp.prec\n",
    "    sage_binary_precision=binary_precision+10\n",
    "    sage_decimal_precision = floor(sage_binary_precision/log(10,2))\n",
    "    Reals = RealField(sage_binary_precision)\n",
    "    RealNumber = Reals\n",
    "    myR = Reals\n",
    "    pretty_print(\"mp.dps = \",mp.dps,\"   mp decimal precision = \", floor(mp.prec/log(10,2)),\\\n",
    "                        \"     sage decimal precision = \", sage_decimal_precision )\n",
    "set_precision(decimal_precision=20)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "russian-there",
   "metadata": {},
   "source": [
    "## Numerical parameters\n",
    "\n",
    "Copied from *A theory of the dark matter*"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "parallel-determination",
   "metadata": {},
   "outputs": [],
   "source": [
    "rhohat_EW_val = 7.974153922874089\n",
    "c_b_val = 0.24289366755876735\n",
    "#\n",
    "g2_val   =  0.4262847210445738\n",
    "lambda_val = 0.5080829235055462\n",
    "#\n",
    "lam2_val = lambda_val^2\n",
    "rhohat_EW_inv_val = 1/rhohat_EW_val \n",
    "#\n",
    "rhohat_EW_mpf = mpf(7.974153922874089)\n",
    "c_a_val = 0.9924810876684255"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "american-frederick",
   "metadata": {},
   "source": [
    "CGF scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "opposed-developer",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{G M_S}{G} =  1.988409870698051 \\times 10^{30} \\, \\mathit{kg}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{G M_S}{G} =  1.988409870698051 \\times 10^{30} \\, \\mathit{kg}$$"
      ],
      "text/plain": [
       "\\frac{G M_S}{G} =  (1.988409870698051e+30)*kg"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\rho_b =  \\frac{5.682491786274899 \\times 10^{28} \\, \\mathit{kg}}{m^{3}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\rho_b =  \\frac{5.682491786274899 \\times 10^{28} \\, \\mathit{kg}}{m^{3}}$$"
      ],
      "text/plain": [
       "\\rho_b =  (5.682491786274899e+28)*kg/m^3"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}r_b =  \\left(1.4485143361532907 \\times 10^{-10}\\right) \\, s  =  0.04342536732836333 \\, m\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}r_b =  \\left(1.4485143361532907 \\times 10^{-10}\\right) \\, s  =  0.04342536732836333 \\, m$$"
      ],
      "text/plain": [
       "r_b =  (1.4485143361532907e-10)*s  =  0.04342536732836333*m"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}m_b =  5.84762054071815 \\times 10^{25} \\, \\mathit{kg}  =  2.9408673007031534 \\times 10^{-05} M_{\\odot} =  5.255579244258227 \\times 10^{42} \\, J\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}m_b =  5.84762054071815 \\times 10^{25} \\, \\mathit{kg}  =  2.9408673007031534 \\times 10^{-05} M_{\\odot} =  5.255579244258227 \\times 10^{42} \\, J$$"
      ],
      "text/plain": [
       "m_b =  (5.84762054071815e+25)*kg  =  2.9408673007031534e-05 M_{\\odot} =  (5.255579244258227e+42)*J"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "m,kg,J,GeV,Mpc,pc,km = var('m,kg,J,GeV,Mpc,pc,km')\n",
    "s = var('s',domain='positive'); assume(s,'real')\n",
    "G     = RDF(6.67430e-11)*m^3*kg^(-1)* s^(-2)\n",
    "c     = RDF(2.99792458e8) * m * s^(-1)\n",
    "hbar  = RDF(1.054571817e-34)*J*s\n",
    "H0    = RDF(6.74e1) *km * s^(-1) * Mpc^(-1)\n",
    "Msun  = RDF(1.9884e30)*kg\n",
    "GMsun = RDF(1.3271244e20)*m^3/s^2\n",
    "m_Higgs = RDF(125.10)*GeV\n",
    "#\n",
    "J_per_GeV  = RDF(1e9*1.602176634e-19)*J/GeV\n",
    "J_per_kg   =   RDF(2.99792458e8^2) *J/kg\n",
    "m_per_pc = RDF(3.085677581 * 1e16) * m/pc\n",
    "GeV_per_kg   = J_per_kg/J_per_GeV \n",
    "pc_per_Mpc = RDF(1e6) *pc/Mpc\n",
    "m_per_km = RDF(1e3) *m/km\n",
    "#\n",
    "m_Higgs_kg = m_Higgs/GeV_per_kg\n",
    "#\n",
    "rho_b = m_Higgs_kg^4/(hbar*c/J_per_kg )^3\n",
    "r_b_s= (4*RDF(pi)*G*rho_b)^(-1/2)\n",
    "r_b_m = r_b_s*c\n",
    "m_b_kg = (r_b_m/G)*c^2\n",
    "m_b_J = m_b_kg*J_per_kg\n",
    "m_b_solar = m_b_kg/Msun\n",
    "pretty_print(LE(r\"\\frac{G M_S}{G} = \"),GMsun/G)\n",
    "pretty_print(LE(r\"\\rho_b = \"),rho_b)\n",
    "pretty_print(LE(r\"r_b = \"),r_b_s,LE(r\" = \"),r_b_m)\n",
    "pretty_print(LE(r\"m_b = \"),m_b_kg,LE(r\" = \"),m_b_solar,LE(r\"M_{\\odot} = \"), m_b_J)\n",
    "#print(\"rho_b = \", rho_b)\n",
    "#print(\"r_b = \", r_b_s, \" = \", r_b)\n",
    "#print(\"m_b = \", m_b, \" = \", m_b_J)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "immune-output",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}c_a=  0.9924810876684255 \\qquad \\pi c_a^{1/2} =  3.1297596889937487 \\qquad\\pi c_a^{3/2} =  3.1062273002733085\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}c_a=  0.9924810876684255 \\qquad \\pi c_a^{1/2} =  3.1297596889937487 \\qquad\\pi c_a^{3/2} =  3.1062273002733085$$"
      ],
      "text/plain": [
       "c_a=  0.9924810876684255 \\qquad \\pi c_a^{1/2} =  3.1297596889937487 \\qquad\\pi c_a^{3/2} =  3.1062273002733085"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{3\\pi c_a^{5/2}}{4} =  2.312153887140458\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{3\\pi c_a^{5/2}}{4} =  2.312153887140458$$"
      ],
      "text/plain": [
       "\\frac{3\\pi c_a^{5/2}}{4} =  2.312153887140458"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "pretty_print(LE(r\"c_a= \"), RDF(c_a_val),\\\n",
    "             LE(r\"\\qquad \\pi c_a^{1/2} = \"), RDF(pi*c_a_val^(1/2)),\\\n",
    "             LE(r\"\\qquad\\pi c_a^{3/2} = \"), RDF(pi*c_a_val^(3/2)))\n",
    "pretty_print(LE(r\"\\frac{3\\pi c_a^{5/2}}{4} = \"), RDF(3*pi*c_a_val^(5/2)/4))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "educated-lecture",
   "metadata": {},
   "source": [
    "## Code"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "awful-rebecca",
   "metadata": {},
   "source": [
    "The TOV equations form an ode with independent variable $\\hat r$ and dependent variables $\\hat p$, $\\hat m$, $\\hat e$.  \n",
    "\n",
    "There are two odes:\n",
    "+ an ode for the core, using the high density equation of state,\n",
    "+ an ode for the outer shell, using the low density equation of state."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "amber-universal",
   "metadata": {},
   "source": [
    "### TOV equations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "handled-serbia",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{TOV equations} \\qquad {\\frac{dp}{dr}} \\phantom{\\verb!x!}\\verb|=| \\frac{{\\left(4 \\, \\pi G p r^{3} + G m\\right)} {\\left(p + \\rho\\right)}}{{\\left(2 \\, G m - r\\right)} r} \\qquad {\\frac{dm}{dr}} \\phantom{\\verb!x!}\\verb|=| 4 \\, \\pi r^{2} \\rho \\qquad {\\frac{dE_{tot}}{dr}} \\phantom{\\verb!x!}\\verb|=| 4 \\, \\pi r^{2} \\rho \\sqrt{-\\frac{r}{2 \\, G m - r}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{TOV equations} \\qquad {\\frac{dp}{dr}} \\phantom{\\verb!x!}\\verb|=| \\frac{{\\left(4 \\, \\pi G p r^{3} + G m\\right)} {\\left(p + \\rho\\right)}}{{\\left(2 \\, G m - r\\right)} r} \\qquad {\\frac{dm}{dr}} \\phantom{\\verb!x!}\\verb|=| 4 \\, \\pi r^{2} \\rho \\qquad {\\frac{dE_{tot}}{dr}} \\phantom{\\verb!x!}\\verb|=| 4 \\, \\pi r^{2} \\rho \\sqrt{-\\frac{r}{2 \\, G m - r}}$$"
      ],
      "text/plain": [
       "\\text{TOV equations} \\qquad dpdr_sym ' = ' (4*pi*G*p*r^3 + G*m)*(p + rho)/((2*G*m - r)*r) \\qquad dmdr_sym ' = ' 4*pi*r^2*rho \\qquad dEdr_sym ' = ' 4*pi*r^2*rho*sqrt(-r/(2*G*m - r))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "m, E_tot, rho,p,r,G= var('m,E_tot,rho,p,r,G')\n",
    "dpdr_sym = var('dpdr_sym',latex_name=r\"\\frac{dp}{dr}\")\n",
    "dmdr_sym = var('dmdr_sym',latex_name=r\"\\frac{dm}{dr}\")\n",
    "dEdr_sym = var('dEdr_sym',latex_name=r\"\\frac{dE_{tot}}{dr}\")\n",
    "#\n",
    "dpdr = -(rho+p)*(G*m+4*pi*G*r^3*p)/(r*(r-2*G*m)); dpdr\n",
    "dmdr = 4*pi*r^2*rho\n",
    "dEdr = 4*pi*rho*r^2*(r/(r-2*G*m))^(1/2)\n",
    "#dEdr = 4*pi*rho*r^2*sqrt(r/(r-2*G*m))\n",
    "pretty_print(LE(r\"\\text{TOV equations} \\qquad\"),\\\n",
    "    dpdr_sym,\" = \",dpdr,LE(r\"\\qquad\"), dmdr_sym,\" = \",dmdr,LE(r\"\\qquad\"),dEdr_sym,\" = \",dEdr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "organized-plasma",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{change to dimensionless variables}\\qquad r =  r_{b} {\\hat r} \\qquad \\rho =  \\frac{{\\hat \\rho}}{4 \\, \\pi G r_{b}^{2}} \\qquad p =  \\frac{{\\hat p}}{4 \\, \\pi G r_{b}^{2}} \\qquad m =  \\frac{{\\hat m} r_{b}}{G} \\qquad E_{tot} =  \\frac{{\\hat e} r_{b}}{G}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{change to dimensionless variables}\\qquad r =  r_{b} {\\hat r} \\qquad \\rho =  \\frac{{\\hat \\rho}}{4 \\, \\pi G r_{b}^{2}} \\qquad p =  \\frac{{\\hat p}}{4 \\, \\pi G r_{b}^{2}} \\qquad m =  \\frac{{\\hat m} r_{b}}{G} \\qquad E_{tot} =  \\frac{{\\hat e} r_{b}}{G}$$"
      ],
      "text/plain": [
       "\\text{change to dimensionless variables}\\qquad r =  r_b*rhat \\qquad \\rho =  1/4*rhohat/(pi*G*r_b^2) \\qquad p =  1/4*phat/(pi*G*r_b^2) \\qquad m =  mhat*r_b/G \\qquad E_{tot} =  ehat*r_b/G"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{dimensionless TOV equations}\\qquad {\\frac{d\\hat p}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| \\frac{{\\hat p}^{2} {\\hat r}^{3} + {\\hat m} {\\hat p} + {\\left({\\hat p} {\\hat r}^{3} + {\\hat m}\\right)} {\\hat \\rho}}{2 \\, {\\hat m} {\\hat r} - {\\hat r}^{2}} \\qquad {\\frac{d\\hat m}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| {\\hat r}^{2} {\\hat \\rho} \\qquad {\\frac{d\\hat e}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| {\\hat r}^{2} {\\hat \\rho} \\sqrt{-\\frac{{\\hat r}}{2 \\, {\\hat m} - {\\hat r}}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{dimensionless TOV equations}\\qquad {\\frac{d\\hat p}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| \\frac{{\\hat p}^{2} {\\hat r}^{3} + {\\hat m} {\\hat p} + {\\left({\\hat p} {\\hat r}^{3} + {\\hat m}\\right)} {\\hat \\rho}}{2 \\, {\\hat m} {\\hat r} - {\\hat r}^{2}} \\qquad {\\frac{d\\hat m}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| {\\hat r}^{2} {\\hat \\rho} \\qquad {\\frac{d\\hat e}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| {\\hat r}^{2} {\\hat \\rho} \\sqrt{-\\frac{{\\hat r}}{2 \\, {\\hat m} - {\\hat r}}}$$"
      ],
      "text/plain": [
       "\\text{dimensionless TOV equations}\\qquad dphatdrhat_sym ' = ' (phat^2*rhat^3 + mhat*phat + (phat*rhat^3 + mhat)*rhohat)/(2*mhat*rhat - rhat^2) \\qquad dmhatdrhat_sym ' = ' rhat^2*rhohat \\qquad dehatdrhat_sym ' = ' rhat^2*rhohat*sqrt(-rhat/(2*mhat - rhat))"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mhat = var('mhat',latex_name=r\"\\hat m\")\n",
    "phat = var('phat',latex_name=r\"\\hat p\")\n",
    "rhohat = var('rhohat',latex_name=r\"\\hat \\rho\")\n",
    "rhat = var('rhat',latex_name=r\"\\hat r\")\n",
    "ehat = var('ehat',latex_name=r\"\\hat e\")\n",
    "r_b,m_b= var('r_b,m_b')\n",
    "dmhatdrhat_sym = var('dmhatdrhat_sym',latex_name=r\"\\frac{d\\hat m}{d\\hat r}\")\n",
    "dehatdrhat_sym = var('dehatdrhat_sym',latex_name=r\"\\frac{d\\hat e}{d\\hat r}\")\n",
    "dphatdrhat_sym = var('dphatdrhat_sym',latex_name=r\"\\frac{d\\hat p}{d\\hat r}\")\n",
    "#\n",
    "rho = rhohat/(4*pi*G*r_b^2)\n",
    "p   = phat/(4*pi*G*r_b^2)\n",
    "m   = mhat*r_b/G\n",
    "E_tot = ehat *r_b/G\n",
    "r   = rhat*r_b\n",
    "pretty_print(LE(r\"\\text{change to dimensionless variables}\\qquad\"),\\\n",
    "    LE(r\"r = \"),r,LE(r\"\\qquad \\rho = \"),rho,LE(r\"\\qquad p = \"),p,\\\n",
    "    LE(r\"\\qquad m = \"),m,LE(r\"\\qquad E_{tot} = \"),E_tot)\n",
    "print('\\n')\n",
    "#\n",
    "dmhatdrhat = dmdr.subs(m=m,p=p,rho=rho,r=r) * diff(r,rhat)/diff(m,mhat)\n",
    "dphatdrhat = (dpdr.subs(m=m,p=p,rho=rho,r=r) * diff(r,rhat)/diff(p,phat)).simplify_full()\n",
    "dehatdrhat = (dEdr.subs(m=m,p=p,rho=rho,r=r) * diff(r,rhat)/diff(E_tot,ehat)).simplify_full()\n",
    "pretty_print(LE(r\"\\text{dimensionless TOV equations}\\qquad\"),\\\n",
    "    dphatdrhat_sym,\" = \",dphatdrhat, LE(r\"\\qquad\"),\\\n",
    "    dmhatdrhat_sym,\" = \",dmhatdrhat,LE(r\"\\qquad\"),\\\n",
    "    dehatdrhat_sym,\" = \",dehatdrhat)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "seeing-belarus",
   "metadata": {},
   "source": [
    "### Prepare the core ode"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "round-planning",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{high density equation of state}\\qquad \\hat p =  -\\frac{1}{3} \\, c_{b} {\\hat \\rho_{EW}} + \\frac{1}{3} \\, {\\hat \\rho}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{high density equation of state}\\qquad \\hat p =  -\\frac{1}{3} \\, c_{b} {\\hat \\rho_{EW}} + \\frac{1}{3} \\, {\\hat \\rho}$$"
      ],
      "text/plain": [
       "\\text{high density equation of state}\\qquad \\hat p =  -1/3*c_b*rhohat_EW + 1/3*rhohat"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "c_b = var('c_b')\n",
    "rhohat_EW = var('rhohat_EW',latex_name=r\"\\hat \\rho_{EW}\")\n",
    "#\n",
    "phat = (rhohat - c_b*rhohat_EW)/3\n",
    "pretty_print(LE(r\"\\text{high density equation of state}\\qquad\"),LE(r\"\\hat p = \"),phat)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "administrative-mailman",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{substitute for }\\hat p\\qquad {\\frac{d\\hat \\rho}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| \\frac{c_{b}^{2} {\\hat r}^{3} {\\hat \\rho_{EW}}^{2} + 4 \\, {\\hat r}^{3} {\\hat \\rho}^{2} + 12 \\, {\\hat m} {\\hat \\rho} - {\\left(5 \\, c_{b} {\\hat r}^{3} {\\hat \\rho} + 3 \\, c_{b} {\\hat m}\\right)} {\\hat \\rho_{EW}}}{3 \\, {\\left(2 \\, {\\hat m} {\\hat r} - {\\hat r}^{2}\\right)}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{substitute for }\\hat p\\qquad {\\frac{d\\hat \\rho}{d\\hat r}} \\phantom{\\verb!x!}\\verb|=| \\frac{c_{b}^{2} {\\hat r}^{3} {\\hat \\rho_{EW}}^{2} + 4 \\, {\\hat r}^{3} {\\hat \\rho}^{2} + 12 \\, {\\hat m} {\\hat \\rho} - {\\left(5 \\, c_{b} {\\hat r}^{3} {\\hat \\rho} + 3 \\, c_{b} {\\hat m}\\right)} {\\hat \\rho_{EW}}}{3 \\, {\\left(2 \\, {\\hat m} {\\hat r} - {\\hat r}^{2}\\right)}}$$"
      ],
      "text/plain": [
       "\\text{substitute for }\\hat p\\qquad drhohatdrhat_sym ' = ' 1/3*(c_b^2*rhat^3*rhohat_EW^2 + 4*rhat^3*rhohat^2 + 12*mhat*rhohat - (5*c_b*rhat^3*rhohat + 3*c_b*mhat)*rhohat_EW)/(2*mhat*rhat - rhat^2)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "drhohatdrhat_sym = var('drhohatdrhat_sym',latex_name=r\"\\frac{d\\hat \\rho}{d\\hat r}\")\n",
    "#\n",
    "drhohatdrhat = (dphatdrhat.subs(phat=phat)/diff(phat,rhohat)).simplify_rational()\n",
    "pretty_print(LE(r\"\\text{substitute for }\\hat p\\qquad\"),\\\n",
    "    drhohatdrhat_sym,\" = \",drhohatdrhat)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "promising-arrival",
   "metadata": {},
   "source": [
    "#### change variables  \n",
    "\n",
    "The density $\\hat \\rho$ decreases monotonically with the radius $\\hat r$ \n",
    "so we can take $\\hat \\rho$ as the independent variable in the ode.  \n",
    "This allows integrating the ode from the initial condition $\\hat \\rho(0)$\n",
    "down to $\\hat \\rho = \\hat \\rho_{EW}$ which is the density at the outer\n",
    "surface of the core.  \n",
    "The ode solver wants the independent variable to increase, so we use\n",
    "$$\n",
    "u = \\frac{\\hat \\rho_{EW}}{\\hat \\rho}\n",
    "\\qquad\n",
    "u_0 \\le u \\le 1\n",
    "$$\n",
    "as independent variable.  To simplify the ode, we change dependent variables to\n",
    "$$\n",
    "w = \\frac{\\hat m}{\\hat\\rho_{EW}\\hat r^3}\n",
    "\\qquad\n",
    "x=\\hat r^2\n",
    "\\qquad\n",
    "z = \\frac{\\hat e}{\\hat\\rho_{EW}}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "downtown-indie",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat \\rho =  \\frac{{\\hat \\rho_{EW}}}{u} \\qquad\\hat r =  \\sqrt{x} \\qquad\\hat m =  {\\hat r}^{3} {\\hat \\rho_{EW}} w\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat \\rho =  \\frac{{\\hat \\rho_{EW}}}{u} \\qquad\\hat r =  \\sqrt{x} \\qquad\\hat m =  {\\hat r}^{3} {\\hat \\rho_{EW}} w$$"
      ],
      "text/plain": [
       "\\hat \\rho =  rhohat_EW/u \\qquad\\hat r =  sqrt(x) \\qquad\\hat m =  rhat^3*rhohat_EW*w"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\frac{dw}{dx}} \\phantom{\\verb!x!}\\verb|=| -\\frac{3 \\, u w - 1}{2 \\, u x} \\qquad {\\frac{dz}{dx}} \\phantom{\\verb!x!}\\verb|=| \\frac{\\sqrt{x} \\sqrt{-\\frac{1}{2 \\, {\\hat \\rho_{EW}} w x - 1}}}{2 \\, u}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\frac{dw}{dx}} \\phantom{\\verb!x!}\\verb|=| -\\frac{3 \\, u w - 1}{2 \\, u x} \\qquad {\\frac{dz}{dx}} \\phantom{\\verb!x!}\\verb|=| \\frac{\\sqrt{x} \\sqrt{-\\frac{1}{2 \\, {\\hat \\rho_{EW}} w x - 1}}}{2 \\, u}$$"
      ],
      "text/plain": [
       "dwdx_sym ' = ' -1/2*(3*u*w - 1)/(u*x) \\qquad dzdx_sym ' = ' 1/2*sqrt(x)*sqrt(-1/(2*rhohat_EW*w*x - 1))/u"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\frac{dx}{du}} \\phantom{\\verb!x!}\\verb|=| -\\frac{6 \\, {\\left(2 \\, w x - {\\hat \\rho_{EW}^{-1}}\\right)}}{{\\left(c_{b} u - 3 \\, u w - 1\\right)} {\\left(c_{b} u - 4\\right)}} \\qquad {\\frac{dw}{du}} \\phantom{\\verb!x!}\\verb|=| {\\frac{dw}{dx}} {\\frac{dx}{du}} \\qquad {\\frac{dz}{du}} \\phantom{\\verb!x!}\\verb|=| {\\frac{dx}{du}} {\\frac{dz}{dx}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}{\\frac{dx}{du}} \\phantom{\\verb!x!}\\verb|=| -\\frac{6 \\, {\\left(2 \\, w x - {\\hat \\rho_{EW}^{-1}}\\right)}}{{\\left(c_{b} u - 3 \\, u w - 1\\right)} {\\left(c_{b} u - 4\\right)}} \\qquad {\\frac{dw}{du}} \\phantom{\\verb!x!}\\verb|=| {\\frac{dw}{dx}} {\\frac{dx}{du}} \\qquad {\\frac{dz}{du}} \\phantom{\\verb!x!}\\verb|=| {\\frac{dx}{du}} {\\frac{dz}{dx}}$$"
      ],
      "text/plain": [
       "dxdu_sym ' = ' -6*(2*w*x - rhohat_EW_inv)/((c_b*u - 3*u*w - 1)*(c_b*u - 4)) \\qquad dwdu_sym ' = ' dwdx_sym*dxdu_sym \\qquad dzdu_sym ' = ' dxdu_sym*dzdx_sym"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "rhohat_EW_inv = var('rhohat_EW_inv',latex_name=r\"\\hat \\rho_{EW}^{-1}\")\n",
    "u = var('u')\n",
    "w = var('w')\n",
    "x = var('x')\n",
    "z = var('z')\n",
    "#\n",
    "dudrhat_sym = var('dudrhat_sym',latex_name=r\"\\frac{du}{d\\hat r}\")\n",
    "dwdrhat_sym = var('dwdrhat_sym',latex_name=r\"\\frac{dw}{d\\hat r}\")\n",
    "dzdrhat_sym = var('dzdrhat_sym',latex_name=r\"\\frac{dz}{d\\hat r}\")\n",
    "dwdx_sym = var('dwdx_sym',latex_name=r\"\\frac{dw}{dx}\")\n",
    "dzdx_sym = var('dzdx_sym',latex_name=r\"\\frac{dz}{dx}\")\n",
    "dxdu_sym = var('dxdu_sym',latex_name=r\"\\frac{dx}{du}\")\n",
    "dwdu_sym = var('dwdu_sym',latex_name=r\"\\frac{dw}{du}\")\n",
    "dzdu_sym = var('dzdu_sym',latex_name=r\"\\frac{dz}{du}\")\n",
    "#\n",
    "mhat = w*rhat^3*rhohat_EW\n",
    "ehat = z*rhohat_EW\n",
    "rhohat = rhohat_EW/u\n",
    "#\n",
    "dwdrhat=((dmhatdrhat.subs(mhat=mhat,rhohat=rhohat)- diff(mhat,rhat))/diff(mhat,w)).simplify_full()\n",
    "dudrhat= (drhohatdrhat.subs(mhat=mhat,rhohat=rhohat)/diff(rhohat,u)).simplify_full()\n",
    "dzdrhat = (dehatdrhat.subs(mhat=mhat,rhohat=rhohat)/rhohat_EW).simplify_full()\n",
    "rhohat_EW = 1/rhohat_EW_inv\n",
    "dudrhat = (dudrhat.subs(rhohat_EW=rhohat_EW)).simplify_rational()\n",
    "#pretty_print(dwdrhat_sym,\" = \",dwdrhat,LE(r\"\\qquad\"),dudrhat_sym,\" = \",dudrhat)\n",
    "#\n",
    "rhat = sqrt(x)\n",
    "#\n",
    "dwdx = ((dwdrhat.subs(rhat=rhat)*diff(rhat,x)).simplify_full()).factor()\n",
    "dzdx = ((dzdrhat.subs(rhat=rhat)*diff(rhat,x)).simplify_full()).factor()\n",
    "dxdu = ((1/(dudrhat.subs(rhat=rhat)*diff(rhat,x))).simplify_full()).factor()\n",
    "pretty_print(LE(r\"\\hat \\rho = \"),rhohat, LE(r\"\\qquad\\hat r = \"),rhat,LE(r\"\\qquad\\hat m = \"),mhat)\n",
    "print('\\n')\n",
    "pretty_print(dwdx_sym,\" = \",dwdx,LE(r\"\\qquad\"),dzdx_sym,\" = \",dzdx)\n",
    "print('\\n')\n",
    "pretty_print(dxdu_sym,\" = \",dxdu,LE(r\"\\qquad\"),dwdu_sym,\" = \",dwdx_sym *dxdu_sym,\\\n",
    "             LE(r\"\\qquad\"),dzdu_sym,\" = \",dzdx_sym *dxdu_sym)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "complicated-cuisine",
   "metadata": {},
   "source": [
    "#### make ode derivatives into functions callable by the ode solver\n",
    "\n",
    "$\\frac{dw}{du}$, $\\frac{dx}{du}$, $\\frac{dz}{du}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "selected-suffering",
   "metadata": {},
   "outputs": [],
   "source": [
    "dwdu = ((dwdx*dxdu).simplify_full()).factor()\n",
    "dwdu_num = dwdu.subs(rhohat_EW_inv=rhohat_EW_inv_val,c_b=c_b_val)\n",
    "dxdu_num = dxdu.subs(rhohat_EW_inv=rhohat_EW_inv_val,c_b=c_b_val)\n",
    "#\n",
    "dwdu_fn=fast_callable(dwdu_num,vars=[u,w,x])\n",
    "dxdu_fn=fast_callable(dxdu_num,vars=[u,w,x])\n",
    "#\n",
    "dzdu_fn = lambda u,w,x: (mp.sqrt(x/(1-2*rhohat_EW_mpf*w*x))/(2*u)) *dxdu_fn(u,w,x)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "selective-courtesy",
   "metadata": {},
   "source": [
    "#### prepare the initial condition  \n",
    "  \n",
    "The ode is singular at $\\hat r=0$ so start the ode at $u= u_0(1+\\epsilon)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "stock-chosen",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}u = u_0(1+\\epsilon) \\qquad w = \\frac{1+a_1\\epsilon}{3 u_0} \\qquad x = b_1 \\epsilon \\qquad z = \\frac13 \\hat\\rho_0\\hat r^3 = \\frac{x^{3/2}}{3u_0} \\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}u = u_0(1+\\epsilon) \\qquad w = \\frac{1+a_1\\epsilon}{3 u_0} \\qquad x = b_1 \\epsilon \\qquad z = \\frac13 \\hat\\rho_0\\hat r^3 = \\frac{x^{3/2}}{3u_0} $$"
      ],
      "text/plain": [
       "u = u_0(1+\\epsilon) \\qquad w = \\frac{1+a_1\\epsilon}{3 u_0} \\qquad x = b_1 \\epsilon \\qquad z = \\frac13 \\hat\\rho_0\\hat r^3 = \\frac{x^{3/2}}{3u_0} "
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}a_1 =  -\\frac{3}{5} \\qquad b_1 =  \\frac{6 \\, {\\hat \\rho_{EW}^{-1}}}{c_{b}^{2} \\mathit{uu}_{0}^{2} - 6 \\, c_{b} \\mathit{uu}_{0} + 8}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}a_1 =  -\\frac{3}{5} \\qquad b_1 =  \\frac{6 \\, {\\hat \\rho_{EW}^{-1}}}{c_{b}^{2} \\mathit{uu}_{0}^{2} - 6 \\, c_{b} \\mathit{uu}_{0} + 8}$$"
      ],
      "text/plain": [
       "a_1 =  -3/5 \\qquad b_1 =  6*rhohat_EW_inv/(c_b^2*uu0^2 - 6*c_b*uu0 + 8)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "uu0,xx,bb_1,aa_1 = var('uu0,xx,bb_1,aa_1')\n",
    "usubs = uu0*(1+xx)\n",
    "wsubs = (1+aa_1*xx)/(3*uu0)\n",
    "xsubs = bb_1*xx\n",
    "rhs_w =( ( dwdu.subs(u==usubs,w==wsubs,x== xsubs) ).simplify_rational() ).subs(xx==0)\n",
    "rhs_x =( ( dxdu.subs(u==usubs,w==wsubs,x== xsubs) ).simplify_rational() ).subs(xx==0)\n",
    "sol = solve([diff(wsubs,xx) == rhs_w, diff(xsubs,xx) == rhs_x],aa_1,bb_1,solution_dict=True)\n",
    "a_1 = sol[0][aa_1]\n",
    "b_1 = sol[0][bb_1]\n",
    "pretty_print(LE(r\"u = u_0(1+\\epsilon)\"),LE(r\"\\qquad w = \\frac{1+a_1\\epsilon}{3 u_0}\"),\\\n",
    "    LE(r\"\\qquad x = b_1 \\epsilon \\qquad z = \\frac13 \\hat\\rho_0\\hat r^3 = \\frac{x^{3/2}}{3u_0} \"))\n",
    "print('\\n')\n",
    "pretty_print(LE(r\"a_1 = \"),a_1,LE(r\"\\qquad b_1 = \"),b_1)\n",
    "a_1_fn = fast_callable(a_1.subs(c_b == c_b_val,rhohat_EW_inv == rhohat_EW_inv_val),vars=[uu0])\n",
    "b_1_fn = fast_callable(b_1.subs(c_b == c_b_val,rhohat_EW_inv == rhohat_EW_inv_val),vars=[uu0])"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "prompt-sender",
   "metadata": {},
   "source": [
    "#### define a function to convert ode-solver output to star data  \n",
    "  \n",
    "The ode-solver outputs **y=[w,x,z]**.  \n",
    "The star data is ($\\hat r$, $\\hat m$, $\\hat e$, $\\hat \\rho$, $\\hat p$)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "parallel-faith",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat r =  \\sqrt{x} \\qquad\\hat m =  {\\hat \\rho_{EW}} w x^{\\frac{3}{2}} \\qquad\\hat e = z \\hat \\rho_{EW} \\qquad\\hat \\rho =  \\frac{{\\hat \\rho_{EW}}}{u} \\qquad\\hat p =  -\\frac{1}{3} \\, c_{b} {\\hat \\rho_{EW}} + \\frac{1}{3} \\, {\\hat \\rho}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat r =  \\sqrt{x} \\qquad\\hat m =  {\\hat \\rho_{EW}} w x^{\\frac{3}{2}} \\qquad\\hat e = z \\hat \\rho_{EW} \\qquad\\hat \\rho =  \\frac{{\\hat \\rho_{EW}}}{u} \\qquad\\hat p =  -\\frac{1}{3} \\, c_{b} {\\hat \\rho_{EW}} + \\frac{1}{3} \\, {\\hat \\rho}$$"
      ],
      "text/plain": [
       "\\hat r =  sqrt(x) \\qquad\\hat m =  rhohat_EW*w*x^(3/2) \\qquad\\hat e = z \\hat \\rho_{EW} \\qquad\\hat \\rho =  rhohat_EW/u \\qquad\\hat p =  -1/3*c_b*rhohat_EW + 1/3*rhohat"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mhat_wx= mhat.subs(rhat=rhat);mhat_wx\n",
    "mhat_wx_num= mhat_wx.subs(rhohat_EW = rhohat_EW_val)\n",
    "mhat_wx_fn = fast_callable(mhat_wx_num,vars=[w,x])\n",
    "#\n",
    "rhat_x_fn= fast_callable(rhat,vars=[x])\n",
    "#\n",
    "rhohat_num = rhohat.subs(rhohat_EW = rhohat_EW_val); rhohat_num\n",
    "rhohat_u_fn = fast_callable(rhohat_num,vars=[u])\n",
    "#\n",
    "phat1 = phat.subs(rhohat=rhohat)\n",
    "phat_num= phat1.subs(rhohat_EW=rhohat_EW_val,c_b=c_b_val); phat_num\n",
    "phat_u_fn = fast_callable(phat_num,vars=[u])\n",
    "#\n",
    "pretty_print(LE(r\"\\hat r = \"),rhat,LE(r\"\\qquad\\hat m = \"),mhat_wx,\\\n",
    "             LE(r\"\\qquad\\hat e = z \\hat \\rho_{EW}\"),LE(r\"\\qquad\\hat \\rho = \"),\\\n",
    "            rhohat, LE(r\"\\qquad\\hat p = \"),phat)\n",
    "#\n",
    "def rhat_mhat_ehat_rhohat_phat(u,y):\n",
    "    w=y[0]\n",
    "    x=y[1]\n",
    "    z=y[2]\n",
    "    ehat = z*rhohat_EW_mpf\n",
    "    return (rhat_x_fn(x),mhat_wx_fn(w,x),ehat,rhohat_u_fn(u),phat_u_fn(u))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "intense-stroke",
   "metadata": {},
   "source": [
    "#### **(rhohat_norm_0_actual, core_ode) = make_core_ode(rhohat_norm_0)**"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "blessed-dictionary",
   "metadata": {},
   "source": [
    "**rhohat_norm_0** $ = \\hat \\rho_{norm}(0)$  is the initial condition at $\\hat r=0$.  \n",
    "$$\n",
    "\\hat \\rho_{norm} = {\\frac{\\hat \\rho}{\\hat \\rho_{EW}}} = \\frac1{u}\n",
    "$$\n",
    "\n",
    "**rhohat_norm_0_actual** = $(1 - \\epsilon)\\hat \\rho_{norm}(0)$ is the actual initial value given to the ode-solver.  \n",
    "  \n",
    "**core_ode** $\\colon \\hat \\rho_{norm} \\mapsto (\\hat r,\\hat m,\\hat e,\\hat \\rho, \\hat p)$ is the solution of the ode for \n",
    "$$\n",
    "\\hat \\rho_{norm} \\le (1 - \\epsilon)\\hat \\rho_{norm}(0)\n",
    "$$\n",
    "  \n",
    "The actual ode-solver is &emsp; **[w,x,z] = the_odefun(u)** for\n",
    "$$\n",
    " (1+\\epsilon) u_0 \\le u\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "pediatric-thermal",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_tol = None\n",
    "ode_degree = None\n",
    "epsilon=mpf(1e-20)\n",
    "F_core = lambda u,y: [dwdu_fn(u,y[0],y[1]),dxdu_fn(u,y[0],y[1]),dzdu_fn(u,y[0],y[1])]\n",
    "#\n",
    "def make_core_ode(rhohat_norm_0):\n",
    "    rhohat_norm_0_actual = mpf(rhohat_norm_0) - epsilon\n",
    "    u0 = mpf(1/rhohat_norm_0_actual)\n",
    "    a_1_val = a_1_fn(u0)\n",
    "    b_1_val = b_1_fn(u0)\n",
    "    w0 = mpf((1-a_1_val*epsilon)/(3*u0))\n",
    "    x0=  mpf(b_1_val*epsilon)\n",
    "    z0 = mp.power(x0,3/2)/(3*u0)\n",
    "    the_odefun = mp.odefun(F_core,u0,[w0,x0,z0],tol=ode_tol,degree=ode_degree)\n",
    "    core_ode = lambda rhohat_norm: rhat_mhat_ehat_rhohat_phat(1/rhohat_norm,\\\n",
    "                    the_odefun(1/rhohat_norm))\n",
    "    return (rhohat_norm_0_actual,core_ode)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "moved-chaos",
   "metadata": {},
   "source": [
    "### Prepare the shell ode  \n",
    "  \n",
    "The low density equation of state is expressed implicitly\n",
    "$$\n",
    "\\hat \\rho, \\hat p = \\hat \\rho(k^2), \\hat p(k^2)\n",
    "\\qquad\n",
    "\\frac12 \\ge k^2 \\ge0\n",
    "\\qquad\n",
    "\\hat \\rho(1/2) = \\hat\\rho_{EW}\n",
    "\\qquad\n",
    "\\hat \\rho(0) =  0\n",
    "$$\n",
    "The functions $\\hat \\rho(k^2)$, $\\hat p(k^2)$ are expressed by a series of formulas listed in Table 2 of *A theory of the dark matter*.  \n",
    "The formulas involve the the ratio $K/E$ where $K(k)$ and $E(k)$ are the complete elliptic integrals.  $k^2$ is the *elliptic parameter*.  \n",
    "The usual notation is $m=k^2$.  \n",
    "  \n",
    "The TOV equations are solved with \n",
    "$$\n",
    "\\text{independent variable}\\quad \\sigma = 1-2m\n",
    "\\qquad\n",
    "\\text{dependent variables}\\quad \\hat r,\\,\\hat m,\\,\\hat e\n",
    "$$\n",
    "During the preparation of the ode it is convenient to use\n",
    "$$\n",
    "s = -\\ln m\n",
    "\\qquad\n",
    "\\frac{d}{ds} = - m \\frac{d}{dm}  = \\frac{1-\\sigma}{2}\\frac{d}{d\\sigma} \n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fatty-comparative",
   "metadata": {},
   "source": [
    "#### code to define functions of $m$\n",
    "  \n",
    "The following code enters the Table 2 formulas as SageMath symbolic expressions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "available-blair",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|formulas|\\phantom{\\verb!x!}\\verb|from|\\phantom{\\verb!x!}\\verb|Table|\\phantom{\\verb!x!}\\verb|2|\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|formulas|\\phantom{\\verb!x!}\\verb|from|\\phantom{\\verb!x!}\\verb|Table|\\phantom{\\verb!x!}\\verb|2|$$"
      ],
      "text/plain": [
       "'formulas from Table 2'"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2\\langle b^2\\rangle \\phantom{\\verb!x!}\\verb|=| {\\frac{E}{K}} + {m} - 1\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2\\langle b^2\\rangle \\phantom{\\verb!x!}\\verb|=| {\\frac{E}{K}} + {m} - 1$$"
      ],
      "text/plain": [
       "\\alpha^2\\langle b^2\\rangle ' = ' EoverK + m - 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2\\mu^2 \\phantom{\\verb!x!}\\verb|=| -2 \\, {m} + 1\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2\\mu^2 \\phantom{\\verb!x!}\\verb|=| -2 \\, {m} + 1$$"
      ],
      "text/plain": [
       "\\alpha^2\\mu^2 ' = ' -2*m + 1"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^{4} E_{\\mathrm{EW}} \\phantom{\\verb!x!}\\verb|=| -\\frac{1}{2} \\, {\\left({m} - 1\\right)} {m}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^{4} E_{\\mathrm{EW}} \\phantom{\\verb!x!}\\verb|=| -\\frac{1}{2} \\, {\\left({m} - 1\\right)} {m}$$"
      ],
      "text/plain": [
       "\\alpha^{4} E_{\\mathrm{EW}} ' = ' -1/2*(m - 1)*m"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2 \\hat a^2 \\phantom{\\verb!x!}\\verb|=| \\frac{3}{2} \\, {\\alpha^2\\langle b^2\\rangle} + \\frac{4 \\, {\\alpha^2\\mu^2} {\\lambda^2}}{{g^2}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\alpha^2 \\hat a^2 \\phantom{\\verb!x!}\\verb|=| \\frac{3}{2} \\, {\\alpha^2\\langle b^2\\rangle} + \\frac{4 \\, {\\alpha^2\\mu^2} {\\lambda^2}}{{g^2}}$$"
      ],
      "text/plain": [
       "\\alpha^2 \\hat a^2 ' = ' 3/2*alpha2_b2 + 4*alpha2_mu2*lam2/g2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat \\rho \\phantom{\\verb!x!}\\verb|=| \\frac{3 \\, {\\left(\\frac{3 \\, {\\alpha^2\\langle b^2\\rangle}^{2}}{{\\lambda^2}} + \\frac{32 \\, {\\alpha^{4} E_{\\mathrm{EW}}}}{{g^2}}\\right)}}{32 \\, {\\alpha^2 \\hat a^2}^{2}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat \\rho \\phantom{\\verb!x!}\\verb|=| \\frac{3 \\, {\\left(\\frac{3 \\, {\\alpha^2\\langle b^2\\rangle}^{2}}{{\\lambda^2}} + \\frac{32 \\, {\\alpha^{4} E_{\\mathrm{EW}}}}{{g^2}}\\right)}}{32 \\, {\\alpha^2 \\hat a^2}^{2}}$$"
      ],
      "text/plain": [
       "\\hat \\rho ' = ' 3/32*(3*alpha2_b2^2/lam2 + 32*alpha4_ECGF/g2)/alpha2_ahat2^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat p \\phantom{\\verb!x!}\\verb|=| -\\frac{\\frac{9 \\, {\\alpha^2\\langle b^2\\rangle}^{2}}{{\\lambda^2}} + \\frac{32 \\, {\\left({\\alpha^2\\langle b^2\\rangle} {\\alpha^2\\mu^2} - {\\alpha^{4} E_{\\mathrm{EW}}}\\right)}}{{g^2}}}{32 \\, {\\alpha^2 \\hat a^2}^{2}}\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat p \\phantom{\\verb!x!}\\verb|=| -\\frac{\\frac{9 \\, {\\alpha^2\\langle b^2\\rangle}^{2}}{{\\lambda^2}} + \\frac{32 \\, {\\left({\\alpha^2\\langle b^2\\rangle} {\\alpha^2\\mu^2} - {\\alpha^{4} E_{\\mathrm{EW}}}\\right)}}{{g^2}}}{32 \\, {\\alpha^2 \\hat a^2}^{2}}$$"
      ],
      "text/plain": [
       "\\hat p ' = ' -1/32*(9*alpha2_b2^2/lam2 + 32*(alpha2_b2*alpha2_mu2 - alpha4_ECGF)/g2)/alpha2_ahat2^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "\n",
      "\n"
     ]
    }
   ],
   "source": [
    "latex_name={}\n",
    "latex_name['alpha2_b2']     = r\"\\alpha^2\\langle b^2\\rangle\"\n",
    "latex_name['alpha2_mu2']   = r\"\\alpha^2\\mu^2\"\n",
    "latex_name['alpha4_ECGF']   = r\"\\alpha^{4} E_{\\mathrm{EW}}\"\n",
    "latex_name['alpha2_ahat2']   = r\"\\alpha^2 \\hat a^2\"\n",
    "latex_name['rhohat']   = r\"\\hat \\rho\"\n",
    "latex_name['phat'] = r\"\\hat p\"\n",
    "latex_name['lam2'] = r\"\\lambda^2\"\n",
    "latex_name['g2'] = r\"g^2\"\n",
    "latex_name['EoverK'] = r\"\\frac{E}{K}\"\n",
    "latex_name['m'] = r\"m\"\n",
    "for vstr,form in latex_name.items():\n",
    "    var(vstr,latex_name=latex_name[vstr])\n",
    "#\n",
    "formula={}\n",
    "formula['alpha2_b2']        = m-1+EoverK\n",
    "formula['alpha2_mu2']       = 1-2*m\n",
    "formula['alpha4_ECGF']       = m*(1-m)/2\n",
    "formula['alpha2_ahat2']     = 3*alpha2_b2/2 + (4*lam2/g2)*alpha2_mu2\n",
    "formula['rhohat']     = ((3/g2)*alpha4_ECGF+(9/(32*lam2))*alpha2_b2^2)/alpha2_ahat2^2\n",
    "formula['phat']     = ( (1/g2)*(alpha4_ECGF-alpha2_mu2*alpha2_b2)\\\n",
    "                       - (9/(32*lam2))*alpha2_b2^2 )/alpha2_ahat2^2\n",
    "pretty_print(\"formulas from Table 2\")\n",
    "print('\\n')\n",
    "for vstr,form in formula.items():\n",
    "    pretty_print(LE(latex_name[vstr]),' = ', formula[vstr], hold= True)\n",
    "    print('\\n')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "interim-housing",
   "metadata": {},
   "source": [
    "Next, substitutions are made in the formulas to define functions \n",
    "$$\n",
    "m, \\, E/K \\mapsto \\hat\\rho, \\,\\hat p,\\, \\frac{d \\hat p}{d\\sigma}\n",
    "$$\n",
    "For efficiency, the elliptic integrals $E,\\,K$ will be calculated separately."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "civic-buying",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{fast_callable versions of} \\left[\\verb|alpha2_b2|, \\verb|alpha2_mu2|, \\verb|alpha4_ECGF|, \\verb|alpha2_ahat2|, \\verb|rhohat|, \\verb|phat|, \\verb|dphatds|\\right]\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\text{fast_callable versions of} \\left[\\verb|alpha2_b2|, \\verb|alpha2_mu2|, \\verb|alpha4_ECGF|, \\verb|alpha2_ahat2|, \\verb|rhohat|, \\verb|phat|, \\verb|dphatds|\\right]$$"
      ],
      "text/plain": [
       "\\text{fast_callable versions of} ['alpha2_b2',\n",
       " 'alpha2_mu2',\n",
       " 'alpha4_ECGF',\n",
       " 'alpha2_ahat2',\n",
       " 'rhohat',\n",
       " 'phat',\n",
       " 'dphatds']"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "expr={}\n",
    "for var_str in list(formula.keys()):\n",
    "    formula_expanded = eval(preparse(str(formula[var_str])))\n",
    "    locals()[var_str] = formula_expanded\n",
    "    expr[var_str] = formula_expanded\n",
    "\n",
    "mdot = -m\n",
    "EoverKdot = 1/2 -EoverK +EoverK^2/(2*(1-m))\n",
    "dot = lambda y: mdot*y.diff(m) + EoverKdot*y.diff(EoverK)\n",
    "#\n",
    "expr['dphatds'] = dphatds = dot(phat)\n",
    "\n",
    "expr_n={}\n",
    "for var_str,expre in expr.items():\n",
    "    expr_n[var_str] = expre.subs(lam2==lam2_val,g2==g2_val)\n",
    "\n",
    "fast={}\n",
    "for var_str,expre in expr_n.items():\n",
    "    fast[var_str] = fast_callable(expre,vars=[m,EoverK])\n",
    "pretty_print(LE(r\"\\text{fast_callable versions of}\"),list(fast.keys()))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "hybrid-trinidad",
   "metadata": {},
   "source": [
    "define functions\n",
    "$$\n",
    "m \\mapsto (\\hat \\rho,\\hat p, d\\hat p/ds)\n",
    "\\qquad\n",
    "m \\mapsto (\\hat \\rho,\\hat p)\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "surrounded-incentive",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rhohat_phat_dphatds(m_arg):\n",
    "    m_val = mpf(m_arg)\n",
    "    KoverE_val = mp.ellipe(m_val)/mp.ellipk(m_val)\n",
    "    rhohat_val = fast['rhohat'](m_val,KoverE_val)\n",
    "    phat_val   = fast['phat'](m_val,KoverE_val)\n",
    "    dphatds_val = fast['dphatds'](m_val,KoverE_val)\n",
    "    return (rhohat_val,phat_val,dphatds_val)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "arranged-range",
   "metadata": {},
   "outputs": [],
   "source": [
    "def rhohat_phat(m_arg):\n",
    "    m_val = mpf(m_arg)\n",
    "    KoverE_val = mp.ellipe(m_val)/mp.ellipk(m_val)\n",
    "    rhohat_val = fast['rhohat'](m_val,KoverE_val)\n",
    "    phat_val   = fast['phat'](m_val,KoverE_val)\n",
    "    return [rhohat_val,phat_val]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "previous-arbor",
   "metadata": {},
   "source": [
    "define the function that provides the derivatives of the dependent variables to the ode solver.\n",
    "$$\n",
    "\\sigma, y \\mapsto \\left[ \\frac{d\\hat r}{d\\sigma}, \\,\\frac{d\\hat m}{d\\sigma},\\,\\frac{d\\hat e}{d\\sigma} \\right ]\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "united-dollar",
   "metadata": {},
   "outputs": [],
   "source": [
    "def F_shell(sigma,y_arg):\n",
    "    rhat = y_arg[0]\n",
    "    mhat = y_arg[1]\n",
    "    m = (1-sigma)/2\n",
    "    (rhohat,phat,dphatds) = rhohat_phat_dphatds(m)\n",
    "    drhatds = -dphatds*(rhat-2*mhat)/((rhohat+phat)*(mhat/rhat+rhat^2*phat))\n",
    "    drhatdsigma = drhatds/(1-sigma)\n",
    "    dmhatdsigma = rhat^2*rhohat*drhatds/(1-sigma)\n",
    "    dehatdrhat = rhohat*rhat^2/mp.sqrt(1-2*mhat/rhat)\n",
    "    dehatdsigma = dehatdrhat*drhatdsigma\n",
    "    return [drhatdsigma,dmhatdsigma,dehatdsigma]"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "greater-essay",
   "metadata": {},
   "source": [
    "### How stars are represented\n",
    "\n",
    "A **star** is generated from an initial condition $\\hat \\rho_{norm}(0)$.  \n",
    "  \n",
    "For $\\hat \\rho_{norm}(0)>1$, first the **core_ode** is constructed and solved to the endpoint $u=1$ to get the core radius, mass, and energy.  These are then used as initial conditions for the **shell_ode** which is solved to the endpoint $\\sigma=1$ to get the star radius, mass, and energy.\n",
    "\n",
    "For $\\hat \\rho_{norm}(0)\\le 1$, only the **shell_ode** is constructed and run.\n",
    "  \n",
    "The results are stored in a **star** which is a dictionary with two keys, **'data'** and **'ode'**.\n",
    "+ **star['data']** is a dictionary with keys\n",
    "    + **'central density'** \n",
    "    + **'mass'** \n",
    "    + **'radius'**\n",
    "    + **'energy'**\n",
    "    + **'core mass'**\n",
    "    + **'core radius'**\n",
    "    + **'core energy'**                \n",
    "    + **'core density'**                \n",
    "    + **'core pressure'**                \n",
    "    + **'core profile'**\n",
    "    + **'shell profile'**\n",
    "+ **star['ode']** is a dictionary with keys\n",
    "    + **'core ode'**\n",
    "    + **'shell ode'**\n",
    "    + **'initial value'**\n",
    "\n",
    "Numerical values are mpf floating point numbers.  **'core profile'** and **'shell profile'** are not used here.  Their values would be the intermediate values of the TOV solution for the star.  Here we only calculate at the ode endpoints: the data at the boundary of the core and at the boundary of the star."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "casual-algorithm",
   "metadata": {},
   "source": [
    "### How stars are generated and stored\n",
    "\n",
    "The object is to generate a set of stars more or less evenly spaced on the star curve in the $M$, $R$ plane.  \n",
    "  \n",
    "The even space is more or less accomplished by an algorithm.\n",
    "  \n",
    "The data is collected in subsets to allow for twiddling the decimal precision and the spacing parameters.  \n",
    "\n",
    "A subset of stars is called a **star_set**.  This is a dictionary of stars.  The dictionary key is the star's initial value\n",
    "converted to a string.  The value is a **star**.\n",
    "+ **star_set[skey] = star**\n",
    "\n",
    "The **star_set**s are stored in two lists, one for the stars with cores, the other for the coreless stars."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "postal-messaging",
   "metadata": {},
   "source": [
    "#### code to make a store with core\n",
    "\n",
    "**star** = **make_star(** $\\hat\\rho_{norm}(0)$**)**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "liable-patient",
   "metadata": {},
   "outputs": [],
   "source": [
    "skey = lambda x : \"{:.8e}\".format(RDF(x))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "graduate-vault",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_tol = None\n",
    "ode_degree = None\n",
    "epsilon=mpf(1e-20)\n",
    "#\n",
    "F_core = lambda u,y: [dwdu_fn(u,y[0],y[1]),dxdu_fn(u,y[0],y[1]),dzdu_fn(u,y[0],y[1])]\n",
    "#\n",
    "def make_star(rhohat_norm_0_arg,return_ode=False):\n",
    "    rhohat_norm_0 = mpf(rhohat_norm_0_arg)\n",
    "    star_key = skey(rhohat_norm_0)\n",
    "# make core\n",
    "    rhohat_norm_0_actual = rhohat_norm_0 - epsilon\n",
    "    u0 = mpf(1/rhohat_norm_0_actual)\n",
    "    a_1_val = a_1_fn(u0)\n",
    "    b_1_val = b_1_fn(u0)\n",
    "    w0 = mpf((1-a_1_val*epsilon)/(3*u0))\n",
    "    x0=  mpf(b_1_val*epsilon)\n",
    "    z0 = mp.power(x0,3/2)/(3*u0)\n",
    "    the_odefun = mp.odefun(F_core,u0,[w0,x0,z0],tol=ode_tol,degree=ode_degree)\n",
    "    core_ode = lambda rhohat_norm: \\\n",
    "                rhat_mhat_ehat_rhohat_phat(1/rhohat_norm,the_odefun(1/rhohat_norm))\n",
    "    core_data = core_ode(1)\n",
    "# make shell\n",
    "    y_init = core_data[0:3]\n",
    "    shell_odefun =  mp.odefun(F_shell,0,y_init,tol=ode_tol,degree=ode_degree)\n",
    "    shell_ode = lambda m: tuple(shell_odefun(mpf(1-2*m)) + rhohat_phat(m))\n",
    "    shell_data = shell_ode(0)\n",
    "# store star\n",
    "    data={}\n",
    "    data['central density'] = rhohat_norm_0*rhohat_EW_mpf\n",
    "    data['radius'] = shell_data[0]\n",
    "    data['mass']   = shell_data[1]\n",
    "    data['energy'] = shell_data[2]\n",
    "#    \n",
    "    data['core radius']   = core_data[0]\n",
    "    data['core mass']     = core_data[1]\n",
    "    data['core energy']   = core_data[2]\n",
    "    data['core density']  = core_data[3]\n",
    "    data['core pressure'] = core_data[4]\n",
    "#   data['core_profile']=None\n",
    "#   data['shell_profile']=None\n",
    "    ode={}\n",
    "    if return_ode:\n",
    "        ode['core ode'] = core_ode\n",
    "        ode['shell ode'] = shell_ode\n",
    "    ode['initial value'] = rhohat_norm_0_actual\n",
    "    star={}\n",
    "    star['star key'] =star_key\n",
    "    star['data']     =data\n",
    "    star['ode']      =ode\n",
    "    return star"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "understanding-mechanics",
   "metadata": {},
   "source": [
    "#### code to adaptively sample parameter space\n",
    "  \n",
    "The last 3 points are used to calculate the radius of curvature $A/B$ (radius of the circle passing through the points).  \n",
    "  \n",
    "At the beginning of a run, 3 stars have to be generated to initialize the adaptive algorithm.\n",
    "  \n",
    "The spacing in the $\\hat M$-$\\hat R$ plane to the next point is\n",
    "$$\n",
    "\\frac{A}{A+c B} \\epsilon'\n",
    "$$\n",
    "If the radius of curvature is large, the spacing is $\\epsilon'$.  If the radius of curvature is small, the spacing is $\\frac{A}{cB} \\epsilon'$.  \n",
    "  \n",
    "Then linear extrapolation gives the parameter step that will give this spacing."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "tracked-franchise",
   "metadata": {},
   "outputs": [],
   "source": [
    "def next():\n",
    "    q10 = p[1]-p[0]\n",
    "    q21 = p[2]-p[1]\n",
    "    n10 = norm(q10)\n",
    "    n21 = norm(q21)\n",
    "    n20 = norm(q21+q10)\n",
    "    A = n10*n21*n20\n",
    "    B = 2*abs(q10[0]*q21[1]-q10[1]*q21[0])\n",
    "#  A/B is the radius of curvature\n",
    "#    1 try R = A/(A+B)\n",
    "#    2 try R = A/(A+0.5*B)\n",
    "    R = A/(A+0.25*B)\n",
    "    return R*(t[2]-t[1])/n21"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "commercial-latter",
   "metadata": {},
   "outputs": [],
   "source": [
    "def initialize_adaptive(rhohat_norms):\n",
    "    global star_set,p,t\n",
    "    if len(rhohat_norms) != 3:\n",
    "        print(\"ERROR: NEED 3 stars\")\n",
    "        return\n",
    "    this_star_set={}\n",
    "    p=[]\n",
    "    t=[]\n",
    "    print(\"star_set[{0}]\".format(len(star_set)))\n",
    "    for rhohat_norm_0 in rhohat_norms:\n",
    "        start = timer()\n",
    "        star = make_star(rhohat_norm_0 )\n",
    "        end = timer()\n",
    "        star_key = star['star key']\n",
    "        this_star_set[star_key]=star\n",
    "        star_data = star['data']\n",
    "        print_star(star_key,star_data,time=end-start)\n",
    "        rhat = star_data['radius']\n",
    "        mhat = star_data['mass']\n",
    "        p.append(vector([Reals(mhat),Reals(rhat)]))\n",
    "        t.append(Reals(rhohat_norm_0))\n",
    "    star_set.append(this_star_set)\n",
    "def make_stars_adaptive(rhohat_norm_max=10,eps=.1):\n",
    "    global star_set,p,t\n",
    "    this_star_set ={}\n",
    "    print(\"star_set[{0}]\".format(len(star_set)))\n",
    "    rhohat_norm_0 = t[2]\n",
    "    while rhohat_norm_0 <= rhohat_norm_max:\n",
    "        rhohat_norm_0 = rhohat_norm_0+eps*next()\n",
    "        start = timer()\n",
    "        star = make_star(rhohat_norm_0)\n",
    "        end = timer()\n",
    "        star_key = star['star key']\n",
    "        this_star_set[star_key]=star\n",
    "        star_data = star['data']\n",
    "        print_star(star_key,star_data,time=end-start)\n",
    "        rhat = star_data['radius']\n",
    "        mhat = star_data['mass']\n",
    "        p.append(vector([Reals(mhat),Reals(rhat)]))\n",
    "        p.pop(0)\n",
    "        t.append(Reals(rhohat_norm_0))\n",
    "        t.pop(0)\n",
    "    star_set.append(this_star_set)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "vertical-praise",
   "metadata": {},
   "source": [
    "### code for coreless stars\n",
    "  \n",
    "For $\\hat \\rho_{norm}(0) \\le 1$ the star has no core.  Only the shell ode is run.  \n",
    "  \n",
    "Again $\\hat r =0$ is a singular point of the ode.  The initial condition is again shifted by $\\epsilon$.\n",
    "  \n",
    "$$\n",
    "\\begin{gathered}\n",
    "\\sigma = \\sigma_0+\\epsilon\n",
    "\\\\\n",
    "c_1 = \\hat r \\frac{d\\hat r}{d\\sigma}_{/\\sigma_0}\n",
    "\\qquad\n",
    "\\hat r^2 =  2 c_1 \\epsilon\n",
    "\\\\\n",
    "\\frac{d\\hat p}{d \\hat r} = -(\\hat \\rho_0+\\hat p_0)\n",
    "\\left( \\frac13 \\hat\\rho_0 +\\hat p_0\\right) \\hat r\n",
    "\\qquad\n",
    "\\hat p = \\hat p_0 - \\hat \\rho_0+\\hat p_0)\n",
    "\\left( \\frac13 \\hat\\rho_0 +\\hat p_0\\right) \\frac12 \\hat r^2\n",
    "\\\\\n",
    "\\hat m = \\hat e = \\frac13 \\hat \\rho_0 \\hat r^3\n",
    "\\end{gathered}\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "prime-stuart",
   "metadata": {},
   "outputs": [],
   "source": [
    "ode_tol = None\n",
    "ode_degree = None\n",
    "epsilon=mpf(1e-20)\n",
    "#\n",
    "#\n",
    "def make_coreless_star(m_0_arg,return_ode=False):\n",
    "    if m_0_arg > 1/2:\n",
    "        print('ERROR: star_key must be <= 1/2')\n",
    "        return\n",
    "    m_0 = mpf(m_0_arg)\n",
    "#    m_0 = mpf(Reals(m_0_arg))\n",
    "    star_key = skey(m_0)\n",
    "#\n",
    "    (rhohat_norm_0_actual,phat_s) = rhohat_phat(m_0)\n",
    "    rhat_s = var('rhat_s',latex_name=r\"\\hat r\")\n",
    "    (rhohat_s_mpf,phat_s,dphatds_s) = rhohat_phat_dphatds(m_0)\n",
    "    rhohat_s=Reals(rhohat_s_mpf)\n",
    "    phat_s=Reals(phat_s)\n",
    "    dphatds_s=Reals(dphatds_s)\n",
    "    mhat_s = rhohat_s*rhat_s^3/3\n",
    "    drhatds_s = -dphatds_s*(rhat_s-2*mhat_s)/((rhohat_s+phat_s)*(mhat_s/rhat_s+rhat_s^2*phat_s))\n",
    "    c1 = mpf((rhat_s*drhatds_s).simplify_rational().subs(rhat_s =0))\n",
    "    c1 = mp.sqrt(2*c1)\n",
    "#\n",
    "    m_0_actual = m_0*(1-c1*epsilon*epsilon)\n",
    "    rhat_init = c1*epsilon\n",
    "    mhat_init = rhohat_s*mp.power(rhat_init,3)/3\n",
    "    ehat_init = mhat_init\n",
    "    y_init = [rhat_init,mhat_init,ehat_init]\n",
    "    sigma_init = mpf(1 - 2*m_0_actual)\n",
    "    shell_odefun =  mp.odefun(F_shell,sigma_init,y_init,tol=ode_tol,degree=ode_degree)\n",
    "    shell_ode = lambda m: tuple(shell_odefun(mpf(1-2*m)) + rhohat_phat(m))\n",
    "    shell_data = shell_ode(0)\n",
    "# store star\n",
    "    data={}\n",
    "    data['central density'] = rhohat_s_mpf\n",
    "    data['radius'] = shell_data[0]\n",
    "    data['mass']   = shell_data[1]\n",
    "    data['energy'] = shell_data[2]\n",
    "#   data['shell_profile']=None\n",
    "    ode={}\n",
    "    if return_ode:\n",
    "        ode['shell ode'] = shell_ode\n",
    "    ode['initial value'] = m_0_actual\n",
    "    star={}\n",
    "    star['star key'] =star_key\n",
    "    star['data']     =data\n",
    "    star['ode']      =ode\n",
    "    return star"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "ceramic-bible",
   "metadata": {},
   "outputs": [],
   "source": [
    "def initialize_adaptive_coreless(ms):\n",
    "    global coreless_star_set,p,t\n",
    "    if len(ms) != 3:\n",
    "        print(\"ERROR: NEED 3 stars\")\n",
    "        return\n",
    "    this_star_set={}\n",
    "    p=[]\n",
    "    t=[]\n",
    "    print(\"coreless_star_set[{0}]\".format(len(coreless_star_set)))\n",
    "    for m_0 in ms:\n",
    "        start = timer()\n",
    "        star = make_coreless_star(m_0)\n",
    "        end = timer()\n",
    "        star_key = star['star key']\n",
    "        this_star_set[star_key]=star\n",
    "        star_data = star['data']\n",
    "        print_star(star_key,star_data,time=end-start)\n",
    "        rhat = star_data['radius']\n",
    "        mhat = star_data['mass']\n",
    "        p.append(vector([Reals(mhat),Reals(rhat)]))\n",
    "        t.append(Reals(m_0))\n",
    "    coreless_star_set.append(this_star_set)\n",
    "def make_coreless_stars_adaptive(m_min=0.4,eps=.1):\n",
    "    global coreless_star_set,p,t\n",
    "    this_star_set ={}\n",
    "    print(\"coreless_star_set[{0}]\".format(len(coreless_star_set)))\n",
    "    m_0 = t[2]\n",
    "    while m_0 >= m_min:\n",
    "        m_0 = m_0+eps*next()\n",
    "        start = timer()\n",
    "        star = make_coreless_star(m_0)\n",
    "        end = timer()\n",
    "        star_key = star['star key']\n",
    "        this_star_set[star_key]=star\n",
    "        star_data = star['data']\n",
    "        print_star(star_key,star_data,time=end-start)\n",
    "        rhat = star_data['radius']\n",
    "        mhat = star_data['mass']\n",
    "        p.append(vector([Reals(mhat),Reals(rhat)]))\n",
    "        p.pop(0)\n",
    "        t.append(Reals(m_0))\n",
    "        t.pop(0)\n",
    "    coreless_star_set.append(this_star_set)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "utility-robert",
   "metadata": {},
   "source": [
    "#### code to initialize the adaptive algorithm from the last 3 stars in a star_set"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "hydraulic-record",
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_pt(a_star_set):\n",
    "    global p,t\n",
    "    pf = []\n",
    "    tf = []\n",
    "    for star_key in list(a_star_set.keys())[-3:]:\n",
    "        star_data = a_star_set[star_key]['data']\n",
    "        mass = star_data['mass']\n",
    "        radius = star_data['radius']\n",
    "        param = a_star_set[star_key]['ode']['initial value']\n",
    "        tf.append(param)\n",
    "        pf.append(vector([Reals(mass),Reals(radius)]))\n",
    "    p = pf\n",
    "    t = tf"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "hawaiian-appeal",
   "metadata": {},
   "source": [
    "#### code for printing and plotting"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "bronze-microwave",
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_star(star_key,star_data,time=0):\n",
    "    rhat = star_data['radius']\n",
    "    mhat = star_data['mass']\n",
    "    ehat = star_data['energy']\n",
    "    BE = ehat -mhat\n",
    "    BEratio = BE/mhat    \n",
    "    print(star_key,\"r=%.6e\" % rhat, \"m=%.6e\" % mhat, \"e=%.6e\" % ehat,\"BE=%.6e\" % BE, \"BE/M=%.6e\" % BEratio,\"t=%.0f\" % time)\n",
    "#def print_star(star_key,star_data,time=0):\n",
    "#    rhat = star_data['radius']\n",
    "#    mhat = star_data['mass']\n",
    "#    ehat = star_data['energy']\n",
    "#    BE = ehat -mhat\n",
    "#    BEratio = BE/mhat    \n",
    "#    print(\"'\" + star_key + \"'\",\" rhat= %.6e\" % rhat, \" mhat= %.6e\" % mhat, \" ehat= %.6e\" % ehat,\" BEhat= %.6e\" % BE, \" BE/M= %.6e\" % BEratio,' time= ',round(time,1))\n",
    "#    pretty_print(\"'\" + star_key + \"'\", \\\n",
    "#        LE(r\"\\quad\\hat r = \"),\"%.6e\" % rhat, LE(r\"\\quad\\hat m = \"),\\\n",
    "#            \"%.6e\" % mhat, LE(r\"\\quad\\hat e = \"), \"%.6e\" % ehat,\\\n",
    "#        LE(r\"\\quad BE = \"),\"%.6e\" % BE, LE(r\"\\quad BE/\\hat m = \"),\\\n",
    "#            \"%.6e\" % BEratio,LE(r\"\\quad\"),'time = ',round(time,1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "offshore-musical",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plots(star_dict,xstr,ystr,joined=True):\n",
    "    if joined:\n",
    "        the_plot = list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                        for star_key,star_data in star_dict.items()],\\\n",
    "                        marker=None,plotjoined=True,thickness=0.5)\n",
    "    else:\n",
    "        the_plot = list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                        for star_key,star_data in star_dict.items()],\\\n",
    "                        marker='.',size=10)\n",
    "    return the_plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "systematic-metadata",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_stars(xstr,ystr):\n",
    "    return list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                       for star_key,star_data in stars.items()],\\\n",
    "                        marker='.',size=10)\n",
    "def plot_stars_joined(xstr,ystr):\n",
    "    return list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                       for star_key,star_data in stars.items()],\\\n",
    "                        marker=None,plotjoined=True,thickness=0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "fiscal-version",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_coreless_stars(xstr,ystr):\n",
    "    return list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                       for star_key,star_data in coreless_stars.items()],\\\n",
    "                        marker='.',size=10)\n",
    "def plot_coreless_stars_joined(xstr,ystr):\n",
    "    return list_plot( [[star_data[xstr],star_data[ystr]]\\\n",
    "                       for star_key,star_data in coreless_stars.items()],\\\n",
    "                        marker=None,plotjoined=True,thickness=0.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "demanding-intermediate",
   "metadata": {},
   "source": [
    "## Plot equation of state"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "utility-release",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 5 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "rho_low = lambda m: rhohat_phat(m)[0]\n",
    "w_low = lambda m: rhohat_phat(m)[1]/ rhohat_phat(m)[0]\n",
    "# p_low =lambda m: rhohat_phat(m)[1]\n",
    "#\n",
    "w_low_density_plot = parametric_plot((rho_low,w_low), (m,1e-6,0.5))\n",
    "rhohat_max =50\n",
    "w_high_density_plot = plot(lambda xx: (1-c_b_val*rhohat_EW_val/xx)/3,(rhohat_EW_val, rhohat_max))\n",
    "#\n",
    "plt = w_low_density_plot+w_high_density_plot\n",
    "#plt += text(r\"$\\hat\\rho_{EW}$\",(rhohat_EW_val-1,-.02),fontsize=\"large\")\n",
    "plt += text(r\"$\\hat\\rho_{EW}$\",(rhohat_EW_val+2.5,.24),fontsize=\"large\")\n",
    "plt += line([(rhohat_EW_val,0),(rhohat_EW_val,0.35)],linestyle=\"--\")\n",
    "plt +=line([(0,1/3),(rhohat_max,1/3)],linestyle=\":\")\n",
    "plt.set_aspect_ratio(2*rhohat_max )\n",
    "plt.set_axes_range(ymax=.35)\n",
    "plt.axes_labels([r\"$\\hat \\rho$\",r\"$w=\\frac{p}{\\rho}$\"])\n",
    "show(plt,fontsize=10,axes_labels_size=1.5)\n",
    "plt.save('plots/rhohat_w.pdf',dpi=600,fontsize=10,axes_labels_size=1.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "generic-principal",
   "metadata": {},
   "source": [
    "## generate stars with cores"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "welcome-contents",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "star_set[0]\n",
      "1.00010000e+00 r=1.296425e+00 m=2.324147e-01 e=2.991668e-01 BE=6.675207e-02 BE/M=2.872110e-01 t=9\n",
      "1.00110000e+00 r=1.296270e+00 m=2.323664e-01 e=2.991125e-01 BE=6.674607e-02 BE/M=2.872449e-01 t=8\n",
      "1.00210000e+00 r=1.296115e+00 m=2.323182e-01 e=2.990582e-01 BE=6.674008e-02 BE/M=2.872788e-01 t=8\n"
     ]
    }
   ],
   "source": [
    "star_set=[]\n",
    "initialize_adaptive([1.0001,1.0011,1.0021])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "ahead-switzerland",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "star_set[1]\n",
      "1.09387377e+00 r=1.282999e+00 m=2.281176e-01 e=2.943168e-01 BE=6.619929e-02 BE/M=2.901981e-01 t=7\n",
      "1.19720666e+00 r=1.270457e+00 m=2.238962e-01 e=2.895208e-01 BE=6.562456e-02 BE/M=2.931026e-01 t=7\n",
      "1.31989022e+00 r=1.258032e+00 m=2.194890e-01 e=2.844832e-01 BE=6.499422e-02 BE/M=2.961161e-01 t=6\n",
      "1.46238263e+00 r=1.246289e+00 m=2.150529e-01 e=2.793804e-01 BE=6.432755e-02 BE/M=2.991243e-01 t=6\n",
      "1.62513990e+00 r=1.235655e+00 m=2.107082e-01 e=2.743487e-01 BE=6.364054e-02 BE/M=3.020317e-01 t=6\n",
      "1.80734628e+00 r=1.226476e+00 m=2.065668e-01 e=2.695175e-01 BE=6.295069e-02 BE/M=3.047474e-01 t=6\n",
      "2.00469227e+00 r=1.219027e+00 m=2.027569e-01 e=2.650390e-01 BE=6.228216e-02 BE/M=3.071765e-01 t=6\n",
      "2.20742739e+00 r=1.213444e+00 m=1.994188e-01 e=2.610852e-01 BE=6.166636e-02 BE/M=3.092304e-01 t=6\n",
      "2.40080697e+00 r=1.209636e+00 m=1.966694e-01 e=2.578049e-01 BE=6.113555e-02 BE/M=3.108544e-01 t=6\n",
      "2.57030402e+00 r=1.207268e+00 m=1.945460e-01 e=2.552554e-01 BE=6.070939e-02 BE/M=3.120567e-01 t=6\n",
      "2.70870885e+00 r=1.205889e+00 m=1.929808e-01 e=2.533661e-01 BE=6.038533e-02 BE/M=3.129085e-01 t=6\n",
      "2.81807217e+00 r=1.205100e+00 m=1.918383e-01 e=2.519813e-01 BE=6.014306e-02 BE/M=3.135092e-01 t=6\n",
      "2.90547009e+00 r=1.204640e+00 m=1.909795e-01 e=2.509370e-01 BE=5.995756e-02 BE/M=3.139477e-01 t=6\n",
      "2.97813238e+00 r=1.204361e+00 m=1.902994e-01 e=2.501080e-01 BE=5.980852e-02 BE/M=3.142864e-01 t=6\n",
      "3.04134385e+00 r=1.204191e+00 m=1.897315e-01 e=2.494140e-01 BE=5.968251e-02 BE/M=3.145631e-01 t=6\n",
      "3.09847348e+00 r=1.204090e+00 m=1.892361e-01 e=2.488075e-01 BE=5.957143e-02 BE/M=3.147996e-01 t=6\n",
      "3.15162636e+00 r=1.204039e+00 m=1.887898e-01 e=2.482602e-01 BE=5.947039e-02 BE/M=3.150086e-01 t=6\n",
      "3.20219250e+00 r=1.204027e+00 m=1.883777e-01 e=2.477540e-01 BE=5.937627e-02 BE/M=3.151979e-01 t=6\n",
      "3.25117434e+00 r=1.204048e+00 m=1.879898e-01 e=2.472767e-01 BE=5.928690e-02 BE/M=3.153730e-01 t=6\n",
      "3.29936223e+00 r=1.204098e+00 m=1.876185e-01 e=2.468192e-01 BE=5.920066e-02 BE/M=3.155374e-01 t=6\n",
      "3.34743008e+00 r=1.204176e+00 m=1.872581e-01 e=2.463743e-01 BE=5.911625e-02 BE/M=3.156940e-01 t=6\n",
      "3.39599293e+00 r=1.204281e+00 m=1.869036e-01 e=2.459362e-01 BE=5.903257e-02 BE/M=3.158450e-01 t=6\n",
      "3.44564672e+00 r=1.204415e+00 m=1.865508e-01 e=2.454995e-01 BE=5.894862e-02 BE/M=3.159922e-01 t=6\n",
      "3.49700008e+00 r=1.204581e+00 m=1.861960e-01 e=2.450595e-01 BE=5.886347e-02 BE/M=3.161371e-01 t=6\n",
      "3.55070333e+00 r=1.204783e+00 m=1.858354e-01 e=2.446115e-01 BE=5.877618e-02 BE/M=3.162809e-01 t=6\n",
      "3.60747816e+00 r=1.205025e+00 m=1.854653e-01 e=2.441511e-01 BE=5.868580e-02 BE/M=3.164247e-01 t=6\n",
      "3.66815094e+00 r=1.205316e+00 m=1.850820e-01 e=2.436733e-01 BE=5.859132e-02 BE/M=3.165695e-01 t=6\n",
      "3.73369229e+00 r=1.205666e+00 m=1.846816e-01 e=2.431733e-01 BE=5.849161e-02 BE/M=3.167159e-01 t=6\n",
      "3.80526650e+00 r=1.206086e+00 m=1.842599e-01 e=2.426453e-01 BE=5.838543e-02 BE/M=3.168646e-01 t=6\n",
      "3.88429461e+00 r=1.206594e+00 m=1.838121e-01 e=2.420834e-01 BE=5.827134e-02 BE/M=3.170159e-01 t=6\n",
      "3.97253631e+00 r=1.207212e+00 m=1.833332e-01 e=2.414809e-01 BE=5.814772e-02 BE/M=3.171697e-01 t=6\n",
      "4.07219713e+00 r=1.207969e+00 m=1.828176e-01 e=2.408302e-01 BE=5.801267e-02 BE/M=3.173254e-01 t=6\n",
      "4.18606844e+00 r=1.208905e+00 m=1.822594e-01 e=2.401234e-01 BE=5.786400e-02 BE/M=3.174816e-01 t=6\n",
      "4.31770840e+00 r=1.210070e+00 m=1.816524e-01 e=2.393516e-01 BE=5.769923e-02 BE/M=3.176354e-01 t=6\n",
      "4.47166984e+00 r=1.211533e+00 m=1.809907e-01 e=2.385063e-01 BE=5.751560e-02 BE/M=3.177822e-01 t=6\n",
      "4.65377322e+00 r=1.213386e+00 m=1.802694e-01 e=2.375796e-01 BE=5.731018e-02 BE/M=3.179141e-01 t=6\n",
      "4.87140319e+00 r=1.215745e+00 m=1.794864e-01 e=2.365665e-01 BE=5.708012e-02 BE/M=3.180193e-01 t=6\n",
      "5.13376750e+00 r=1.218758e+00 m=1.786440e-01 e=2.354670e-01 BE=5.682309e-02 BE/M=3.180801e-01 t=6\n",
      "5.45199331e+00 r=1.222605e+00 m=1.777525e-01 e=2.342905e-01 BE=5.653808e-02 BE/M=3.180720e-01 t=6\n",
      "5.83886659e+00 r=1.227481e+00 m=1.768332e-01 e=2.330596e-01 BE=5.622640e-02 BE/M=3.179629e-01 t=6\n",
      "6.30801851e+00 r=1.233576e+00 m=1.759208e-01 e=2.318136e-01 BE=5.589272e-02 BE/M=3.177152e-01 t=6\n",
      "6.87255754e+00 r=1.241032e+00 m=1.750624e-01 e=2.306081e-01 BE=5.554568e-02 BE/M=3.172907e-01 t=6\n",
      "7.54358866e+00 r=1.249898e+00 m=1.743117e-01 e=2.295090e-01 BE=5.519728e-02 BE/M=3.166585e-01 t=6\n",
      "8.32946446e+00 r=1.260109e+00 m=1.737197e-01 e=2.285808e-01 BE=5.486106e-02 BE/M=3.158021e-01 t=6\n",
      "9.23643135e+00 r=1.271494e+00 m=1.733260e-01 e=2.278757e-01 BE=5.454964e-02 BE/M=3.147227e-01 t=6\n",
      "1.02705121e+01 r=1.283822e+00 m=1.731541e-01 e=2.274269e-01 BE=5.427287e-02 BE/M=3.134369e-01 t=6\n",
      "1.14397938e+01 r=1.296846e+00 m=1.732126e-01 e=2.272499e-01 BE=5.403726e-02 BE/M=3.119707e-01 t=6\n",
      "1.27564015e+01 r=1.310337e+00 m=1.735002e-01 e=2.273467e-01 BE=5.384645e-02 BE/M=3.103538e-01 t=6\n",
      "1.42380027e+01 r=1.324096e+00 m=1.740097e-01 e=2.277118e-01 BE=5.370215e-02 BE/M=3.086159e-01 t=6\n",
      "1.59091130e+01 r=1.337953e+00 m=1.747317e-01 e=2.283367e-01 BE=5.360505e-02 BE/M=3.067850e-01 t=6\n",
      "1.78025749e+01 r=1.351762e+00 m=1.756565e-01 e=2.292120e-01 BE=5.355544e-02 BE/M=3.048873e-01 t=6\n",
      "1.99615229e+01 r=1.365388e+00 m=1.767751e-01 e=2.303287e-01 BE=5.355362e-02 BE/M=3.029477e-01 t=6\n",
      "2.24420552e+01 r=1.378699e+00 m=1.780787e-01 e=2.316788e-01 BE=5.360013e-02 BE/M=3.009913e-01 t=6\n",
      "2.53167029e+01 r=1.391559e+00 m=1.795579e-01 e=2.332537e-01 BE=5.369575e-02 BE/M=2.990442e-01 t=6\n",
      "2.86784664e+01 r=1.403815e+00 m=1.812014e-01 e=2.350428e-01 BE=5.384138e-02 BE/M=2.971356e-01 t=6\n",
      "3.26442730e+01 r=1.415289e+00 m=1.829929e-01 e=2.370305e-01 BE=5.403761e-02 BE/M=2.952989e-01 t=6\n",
      "3.73542580e+01 r=1.425770e+00 m=1.849070e-01 e=2.391909e-01 BE=5.428390e-02 BE/M=2.935741e-01 t=6\n",
      "4.29573337e+01 r=1.435013e+00 m=1.869021e-01 e=2.414790e-01 BE=5.457696e-02 BE/M=2.920083e-01 t=6\n",
      "4.95617510e+01 r=1.442753e+00 m=1.889113e-01 e=2.438193e-01 BE=5.490798e-02 BE/M=2.906548e-01 t=6\n",
      "5.71170266e+01 r=1.448756e+00 m=1.908341e-01 e=2.460930e-01 BE=5.525892e-02 BE/M=2.895652e-01 t=6\n",
      "6.52240279e+01 r=1.452933e+00 m=1.925403e-01 e=2.481405e-01 BE=5.560014e-02 BE/M=2.887714e-01 t=6\n",
      "7.30377441e+01 r=1.455463e+00 m=1.939078e-01 e=2.498038e-01 BE=5.589598e-02 BE/M=2.882607e-01 t=6\n",
      "7.95997105e+01 r=1.456794e+00 m=1.948868e-01 e=2.510084e-01 BE=5.612156e-02 BE/M=2.879700e-01 t=6\n",
      "8.44749070e+01 r=1.457433e+00 m=1.955305e-01 e=2.518073e-01 BE=5.627685e-02 BE/M=2.878163e-01 t=6\n",
      "8.79138320e+01 r=1.457739e+00 m=1.959469e-01 e=2.523274e-01 BE=5.638056e-02 BE/M=2.877339e-01 t=6\n",
      "9.04317768e+01 r=1.457898e+00 m=1.962338e-01 e=2.526874e-01 BE=5.645360e-02 BE/M=2.876855e-01 t=6\n",
      "9.24401777e+01 r=1.457990e+00 m=1.964524e-01 e=2.529626e-01 BE=5.651019e-02 BE/M=2.876533e-01 t=6\n",
      "9.41737424e+01 r=1.458046e+00 m=1.966343e-01 e=2.531922e-01 BE=5.655787e-02 BE/M=2.876298e-01 t=6\n",
      "9.57508267e+01 r=1.458079e+00 m=1.967944e-01 e=2.533948e-01 BE=5.660035e-02 BE/M=2.876116e-01 t=6\n",
      "9.72331598e+01 r=1.458097e+00 m=1.969405e-01 e=2.535800e-01 BE=5.663952e-02 BE/M=2.875971e-01 t=6\n",
      "9.86578181e+01 r=1.458102e+00 m=1.970770e-01 e=2.537534e-01 BE=5.667647e-02 BE/M=2.875855e-01 t=6\n",
      "1.00051043e+02 r=1.458096e+00 m=1.972069e-01 e=2.539188e-01 BE=5.671198e-02 BE/M=2.875761e-01 t=6\n",
      "1.01433959e+02 r=1.458080e+00 m=1.973324e-01 e=2.540790e-01 BE=5.674663e-02 BE/M=2.875688e-01 t=6\n",
      "1.02825200e+02 r=1.458054e+00 m=1.974554e-01 e=2.542363e-01 BE=5.678089e-02 BE/M=2.875631e-01 t=6\n",
      "1.04242404e+02 r=1.458019e+00 m=1.975774e-01 e=2.543926e-01 BE=5.681519e-02 BE/M=2.875592e-01 t=6\n",
      "1.05703277e+02 r=1.457974e+00 m=1.976998e-01 e=2.545497e-01 BE=5.684993e-02 BE/M=2.875569e-01 t=6\n",
      "1.07226512e+02 r=1.457917e+00 m=1.978239e-01 e=2.547094e-01 BE=5.688551e-02 BE/M=2.875563e-01 t=6\n",
      "1.08832698e+02 r=1.457847e+00 m=1.979510e-01 e=2.548733e-01 BE=5.692231e-02 BE/M=2.875576e-01 t=6\n",
      "1.10545321e+02 r=1.457762e+00 m=1.980824e-01 e=2.550432e-01 BE=5.696079e-02 BE/M=2.875610e-01 t=6\n",
      "1.12391962e+02 r=1.457659e+00 m=1.982196e-01 e=2.552210e-01 BE=5.700140e-02 BE/M=2.875669e-01 t=6\n",
      "1.14405817e+02 r=1.457535e+00 m=1.983640e-01 e=2.554087e-01 BE=5.704468e-02 BE/M=2.875758e-01 t=6\n",
      "1.16627676e+02 r=1.457384e+00 m=1.985173e-01 e=2.556086e-01 BE=5.709127e-02 BE/M=2.875883e-01 t=6\n",
      "1.19108592e+02 r=1.457199e+00 m=1.986815e-01 e=2.558233e-01 BE=5.714188e-02 BE/M=2.876055e-01 t=6\n",
      "1.21913556e+02 r=1.456973e+00 m=1.988585e-01 e=2.560559e-01 BE=5.719738e-02 BE/M=2.876285e-01 t=6\n",
      "1.25126617e+02 r=1.456693e+00 m=1.990508e-01 e=2.563096e-01 BE=5.725881e-02 BE/M=2.876593e-01 t=6\n",
      "1.28858149e+02 r=1.456342e+00 m=1.992610e-01 e=2.565884e-01 BE=5.732742e-02 BE/M=2.877002e-01 t=6\n",
      "1.33255264e+02 r=1.455901e+00 m=1.994919e-01 e=2.568966e-01 BE=5.740471e-02 BE/M=2.877546e-01 t=6\n",
      "1.38516899e+02 r=1.455338e+00 m=1.997463e-01 e=2.572388e-01 BE=5.749244e-02 BE/M=2.878273e-01 t=6\n",
      "1.44915765e+02 r=1.454613e+00 m=2.000268e-01 e=2.576195e-01 BE=5.759269e-02 BE/M=2.879249e-01 t=6\n",
      "1.52830338e+02 r=1.453671e+00 m=2.003348e-01 e=2.580426e-01 BE=5.770776e-02 BE/M=2.880566e-01 t=6\n",
      "1.62791105e+02 r=1.452437e+00 m=2.006696e-01 e=2.585097e-01 BE=5.784003e-02 BE/M=2.882351e-01 t=6\n",
      "1.75546135e+02 r=1.450815e+00 m=2.010264e-01 e=2.590180e-01 BE=5.799158e-02 BE/M=2.884774e-01 t=6\n",
      "1.92150805e+02 r=1.448685e+00 m=2.013934e-01 e=2.595569e-01 BE=5.816347e-02 BE/M=2.888053e-01 t=6\n",
      "2.14084225e+02 r=1.445913e+00 m=2.017487e-01 e=2.601033e-01 BE=5.835465e-02 BE/M=2.892443e-01 t=6\n",
      "2.43391275e+02 r=1.442370e+00 m=2.020581e-01 e=2.606187e-01 BE=5.856062e-02 BE/M=2.898207e-01 t=6\n",
      "2.82851650e+02 r=1.437973e+00 m=2.022760e-01 e=2.610484e-01 BE=5.877239e-02 BE/M=2.905554e-01 t=6\n",
      "3.36201516e+02 r=1.432727e+00 m=2.023523e-01 e=2.613290e-01 BE=5.897673e-02 BE/M=2.914557e-01 t=6\n",
      "4.08487642e+02 r=1.426753e+00 m=2.022428e-01 e=2.614008e-01 BE=5.915800e-02 BE/M=2.925098e-01 t=6\n",
      "5.06689009e+02 r=1.420281e+00 m=2.019207e-01 e=2.612219e-01 BE=5.930121e-02 BE/M=2.936857e-01 t=6\n",
      "6.40739085e+02 r=1.413623e+00 m=2.013818e-01 e=2.607765e-01 BE=5.939468e-02 BE/M=2.949356e-01 t=6\n",
      "8.24960889e+02 r=1.407138e+00 m=2.006463e-01 e=2.600778e-01 BE=5.943154e-02 BE/M=2.962006e-01 t=6\n",
      "1.07945568e+03 r=1.401208e+00 m=1.997581e-01 e=2.591687e-01 BE=5.941062e-02 BE/M=2.974128e-01 t=7\n",
      "1.42926102e+03 r=1.396220e+00 m=1.987879e-01 e=2.581255e-01 BE=5.933762e-02 BE/M=2.984972e-01 t=7\n",
      "1.89421920e+03 r=1.392507e+00 m=1.978352e-01 e=2.570626e-01 BE=5.922746e-02 BE/M=2.993778e-01 t=7\n",
      "2.45685740e+03 r=1.390212e+00 m=1.970194e-01 e=2.561251e-01 BE=5.910568e-02 BE/M=2.999992e-01 t=7\n",
      "3.02043700e+03 r=1.389121e+00 m=1.964369e-01 e=2.554393e-01 BE=5.900239e-02 BE/M=3.003631e-01 t=7\n",
      "3.44910544e+03 r=1.388737e+00 m=1.960988e-01 e=2.550341e-01 BE=5.893530e-02 BE/M=3.005388e-01 t=7\n",
      "3.69953855e+03 r=1.388627e+00 m=1.959327e-01 e=2.548328e-01 BE=5.890009e-02 BE/M=3.006139e-01 t=7\n",
      "3.83345744e+03 r=1.388596e+00 m=1.958518e-01 e=2.547341e-01 BE=5.888235e-02 BE/M=3.006476e-01 t=7\n",
      "3.91856259e+03 r=1.388584e+00 m=1.958030e-01 e=2.546744e-01 BE=5.887145e-02 BE/M=3.006668e-01 t=7\n",
      "3.98729229e+03 r=1.388578e+00 m=1.957649e-01 e=2.546278e-01 BE=5.886285e-02 BE/M=3.006813e-01 t=7\n",
      "4.05039293e+03 r=1.388577e+00 m=1.957311e-01 e=2.545862e-01 BE=5.885511e-02 BE/M=3.006937e-01 t=7\n",
      "4.11121281e+03 r=1.388578e+00 m=1.956994e-01 e=2.545472e-01 BE=5.884779e-02 BE/M=3.007050e-01 t=7\n",
      "4.17114501e+03 r=1.388581e+00 m=1.956690e-01 e=2.545097e-01 BE=5.884070e-02 BE/M=3.007155e-01 t=7\n",
      "4.23110830e+03 r=1.388587e+00 m=1.956394e-01 e=2.544731e-01 BE=5.883374e-02 BE/M=3.007254e-01 t=7\n",
      "4.29190131e+03 r=1.388595e+00 m=1.956102e-01 e=2.544370e-01 BE=5.882680e-02 BE/M=3.007348e-01 t=7\n",
      "4.35430156e+03 r=1.388606e+00 m=1.955811e-01 e=2.544009e-01 BE=5.881981e-02 BE/M=3.007439e-01 t=7\n",
      "4.41911471e+03 r=1.388619e+00 m=1.955516e-01 e=2.543643e-01 BE=5.881268e-02 BE/M=3.007527e-01 t=7\n",
      "4.48721636e+03 r=1.388635e+00 m=1.955216e-01 e=2.543270e-01 BE=5.880533e-02 BE/M=3.007613e-01 t=7\n",
      "4.55959622e+03 r=1.388655e+00 m=1.954907e-01 e=2.542884e-01 BE=5.879768e-02 BE/M=3.007697e-01 t=7\n",
      "4.63740995e+03 r=1.388678e+00 m=1.954585e-01 e=2.542481e-01 BE=5.878962e-02 BE/M=3.007780e-01 t=7\n",
      "4.72204430e+03 r=1.388707e+00 m=1.954247e-01 e=2.542058e-01 BE=5.878107e-02 BE/M=3.007863e-01 t=7\n",
      "4.81520263e+03 r=1.388742e+00 m=1.953889e-01 e=2.541608e-01 BE=5.877188e-02 BE/M=3.007944e-01 t=7\n",
      "4.91902107e+03 r=1.388785e+00 m=1.953506e-01 e=2.541125e-01 BE=5.876192e-02 BE/M=3.008023e-01 t=7\n",
      "5.03623051e+03 r=1.388837e+00 m=1.953094e-01 e=2.540604e-01 BE=5.875102e-02 BE/M=3.008100e-01 t=7\n",
      "5.17038755e+03 r=1.388902e+00 m=1.952646e-01 e=2.540036e-01 BE=5.873897e-02 BE/M=3.008173e-01 t=7\n",
      "5.32621095e+03 r=1.388984e+00 m=1.952156e-01 e=2.539411e-01 BE=5.872551e-02 BE/M=3.008238e-01 t=7\n",
      "5.51008187e+03 r=1.389087e+00 m=1.951617e-01 e=2.538721e-01 BE=5.871034e-02 BE/M=3.008292e-01 t=7\n",
      "5.73080380e+03 r=1.389219e+00 m=1.951021e-01 e=2.537952e-01 BE=5.869307e-02 BE/M=3.008326e-01 t=7\n",
      "6.00078208e+03 r=1.389391e+00 m=1.950359e-01 e=2.537092e-01 BE=5.867325e-02 BE/M=3.008330e-01 t=7\n",
      "6.33789603e+03 r=1.389619e+00 m=1.949627e-01 e=2.536130e-01 BE=5.865033e-02 BE/M=3.008285e-01 t=7\n",
      "6.76853595e+03 r=1.389923e+00 m=1.948820e-01 e=2.535057e-01 BE=5.862371e-02 BE/M=3.008164e-01 t=7\n",
      "7.33263347e+03 r=1.390335e+00 m=1.947947e-01 e=2.533874e-01 BE=5.859274e-02 BE/M=3.007923e-01 t=7\n",
      "8.09214122e+03 r=1.390898e+00 m=1.947034e-01 e=2.532603e-01 BE=5.855693e-02 BE/M=3.007494e-01 t=7\n",
      "9.14549306e+03 r=1.391672e+00 m=1.946141e-01 e=2.531303e-01 BE=5.851621e-02 BE/M=3.006781e-01 t=7\n",
      "1.06522953e+04 r=1.392727e+00 m=1.945386e-01 e=2.530101e-01 BE=5.847151e-02 BE/M=3.005651e-01 t=7\n",
      "1.28749024e+04 r=1.394134e+00 m=1.944960e-01 e=2.529216e-01 BE=5.842563e-02 BE/M=3.003951e-01 t=7\n",
      "1.62460544e+04 r=1.395933e+00 m=1.945127e-01 e=2.528968e-01 BE=5.838401e-02 BE/M=3.001552e-01 t=7\n",
      "2.14721895e+04 r=1.398073e+00 m=1.946163e-01 e=2.529710e-01 BE=5.835464e-02 BE/M=2.998445e-01 t=7\n",
      "2.96711403e+04 r=1.400371e+00 m=1.948211e-01 e=2.531671e-01 BE=5.834599e-02 BE/M=2.994850e-01 t=7\n",
      "4.24746491e+04 r=1.402521e+00 m=1.951125e-01 e=2.534753e-01 BE=5.836279e-02 BE/M=2.991237e-01 t=7\n",
      "6.17390691e+04 r=1.404196e+00 m=1.954417e-01 e=2.538435e-01 BE=5.840178e-02 BE/M=2.988195e-01 t=7\n",
      "8.78613638e+04 r=1.405212e+00 m=1.957388e-01 e=2.541894e-01 BE=5.845063e-02 BE/M=2.986154e-01 t=7\n",
      "1.16332669e+05 r=1.405649e+00 m=1.959482e-01 e=2.544412e-01 BE=5.849302e-02 BE/M=2.985127e-01 t=7\n",
      "1.38232288e+05 r=1.405769e+00 m=1.960608e-01 e=2.545799e-01 BE=5.851914e-02 BE/M=2.984745e-01 t=7\n",
      "1.49604811e+05 r=1.405791e+00 m=1.961078e-01 e=2.546387e-01 BE=5.853092e-02 BE/M=2.984630e-01 t=7\n",
      "1.54479354e+05 r=1.405794e+00 m=1.961260e-01 e=2.546616e-01 BE=5.853564e-02 BE/M=2.984594e-01 t=7\n",
      "1.57260978e+05 r=1.405794e+00 m=1.961359e-01 e=2.546742e-01 BE=5.853826e-02 BE/M=2.984576e-01 t=7\n",
      "1.59615424e+05 r=1.405793e+00 m=1.961441e-01 e=2.546845e-01 BE=5.854042e-02 BE/M=2.984563e-01 t=7\n",
      "1.61907453e+05 r=1.405792e+00 m=1.961518e-01 e=2.546943e-01 BE=5.854250e-02 BE/M=2.984551e-01 t=7\n",
      "1.64212971e+05 r=1.405790e+00 m=1.961593e-01 e=2.547039e-01 BE=5.854454e-02 BE/M=2.984540e-01 t=7\n",
      "1.66565743e+05 r=1.405788e+00 m=1.961668e-01 e=2.547134e-01 BE=5.854659e-02 BE/M=2.984531e-01 t=8\n",
      "1.68996056e+05 r=1.405785e+00 m=1.961744e-01 e=2.547230e-01 BE=5.854867e-02 BE/M=2.984522e-01 t=7\n",
      "1.71535991e+05 r=1.405781e+00 m=1.961820e-01 e=2.547328e-01 BE=5.855081e-02 BE/M=2.984514e-01 t=7\n",
      "1.74221205e+05 r=1.405776e+00 m=1.961899e-01 e=2.547429e-01 BE=5.855302e-02 BE/M=2.984508e-01 t=7\n",
      "1.77092755e+05 r=1.405771e+00 m=1.961980e-01 e=2.547533e-01 BE=5.855533e-02 BE/M=2.984502e-01 t=7\n",
      "1.80199337e+05 r=1.405764e+00 m=1.962065e-01 e=2.547643e-01 BE=5.855778e-02 BE/M=2.984497e-01 t=7\n",
      "1.83600187e+05 r=1.405756e+00 m=1.962155e-01 e=2.547759e-01 BE=5.856039e-02 BE/M=2.984494e-01 t=7\n",
      "1.87368966e+05 r=1.405746e+00 m=1.962250e-01 e=2.547882e-01 BE=5.856321e-02 BE/M=2.984493e-01 t=7\n",
      "1.91599138e+05 r=1.405734e+00 m=1.962353e-01 e=2.548016e-01 BE=5.856629e-02 BE/M=2.984493e-01 t=7\n",
      "1.96411582e+05 r=1.405719e+00 m=1.962464e-01 e=2.548161e-01 BE=5.856968e-02 BE/M=2.984497e-01 t=7\n",
      "2.01965631e+05 r=1.405700e+00 m=1.962585e-01 e=2.548320e-01 BE=5.857344e-02 BE/M=2.984505e-01 t=7\n",
      "2.08475423e+05 r=1.405677e+00 m=1.962718e-01 e=2.548495e-01 BE=5.857767e-02 BE/M=2.984518e-01 t=7\n",
      "2.16234679e+05 r=1.405646e+00 m=1.962865e-01 e=2.548690e-01 BE=5.858247e-02 BE/M=2.984539e-01 t=7\n",
      "2.25655186e+05 r=1.405607e+00 m=1.963029e-01 e=2.548908e-01 BE=5.858797e-02 BE/M=2.984570e-01 t=7\n",
      "2.37328057e+05 r=1.405556e+00 m=1.963210e-01 e=2.549153e-01 BE=5.859432e-02 BE/M=2.984618e-01 t=7\n",
      "2.52123935e+05 r=1.405488e+00 m=1.963411e-01 e=2.549428e-01 BE=5.860170e-02 BE/M=2.984689e-01 t=7\n",
      "2.71361575e+05 r=1.405395e+00 m=1.963631e-01 e=2.549734e-01 BE=5.861034e-02 BE/M=2.984794e-01 t=8\n",
      "2.97099682e+05 r=1.405269e+00 m=1.963866e-01 e=2.550071e-01 BE=5.862043e-02 BE/M=2.984950e-01 t=7\n",
      "3.32656335e+05 r=1.405094e+00 m=1.964106e-01 e=2.550427e-01 BE=5.863213e-02 BE/M=2.985182e-01 t=8\n",
      "3.83555947e+05 r=1.404852e+00 m=1.964326e-01 e=2.550780e-01 BE=5.864542e-02 BE/M=2.985524e-01 t=8\n",
      "4.59282128e+05 r=1.404520e+00 m=1.964482e-01 e=2.551080e-01 BE=5.865984e-02 BE/M=2.986021e-01 t=8\n",
      "5.76511989e+05 r=1.404079e+00 m=1.964504e-01 e=2.551246e-01 BE=5.867420e-02 BE/M=2.986719e-01 t=8\n",
      "7.64840300e+05 r=1.403527e+00 m=1.964301e-01 e=2.551164e-01 BE=5.868627e-02 BE/M=2.987642e-01 t=8\n",
      "1.07562699e+06 r=1.402902e+00 m=1.963801e-01 e=2.550732e-01 BE=5.869307e-02 BE/M=2.988748e-01 t=8\n",
      "1.59021594e+06 r=1.402295e+00 m=1.963018e-01 e=2.549940e-01 BE=5.869218e-02 BE/M=2.989895e-01 t=8\n",
      "2.40577644e+06 r=1.401821e+00 m=1.962100e-01 e=2.548939e-01 BE=5.868390e-02 BE/M=2.990872e-01 t=8\n",
      "3.54163811e+06 r=1.401548e+00 m=1.961284e-01 e=2.548005e-01 BE=5.867211e-02 BE/M=2.991516e-01 t=9\n",
      "4.76209689e+06 r=1.401443e+00 m=1.960739e-01 e=2.547358e-01 BE=5.866197e-02 BE/M=2.991830e-01 t=9\n",
      "5.64199217e+06 r=1.401419e+00 m=1.960468e-01 e=2.547030e-01 BE=5.865613e-02 BE/M=2.991945e-01 t=9\n",
      "6.04996460e+06 r=1.401417e+00 m=1.960367e-01 e=2.546905e-01 BE=5.865376e-02 BE/M=2.991978e-01 t=9\n",
      "6.21052475e+06 r=1.401417e+00 m=1.960331e-01 e=2.546859e-01 BE=5.865288e-02 BE/M=2.991989e-01 t=9\n",
      "6.30897924e+06 r=1.401417e+00 m=1.960309e-01 e=2.546833e-01 BE=5.865235e-02 BE/M=2.991995e-01 t=9\n",
      "6.39966777e+06 r=1.401417e+00 m=1.960290e-01 e=2.546809e-01 BE=5.865188e-02 BE/M=2.992000e-01 t=9\n",
      "6.49116536e+06 r=1.401418e+00 m=1.960271e-01 e=2.546785e-01 BE=5.865141e-02 BE/M=2.992005e-01 t=9\n",
      "6.58514464e+06 r=1.401418e+00 m=1.960252e-01 e=2.546761e-01 BE=5.865093e-02 BE/M=2.992010e-01 t=9\n",
      "6.68281731e+06 r=1.401419e+00 m=1.960233e-01 e=2.546737e-01 BE=5.865045e-02 BE/M=2.992014e-01 t=9\n",
      "6.78550817e+06 r=1.401420e+00 m=1.960213e-01 e=2.546713e-01 BE=5.864995e-02 BE/M=2.992019e-01 t=9\n",
      "6.89472241e+06 r=1.401422e+00 m=1.960193e-01 e=2.546687e-01 BE=5.864942e-02 BE/M=2.992023e-01 t=8\n",
      "7.01222132e+06 r=1.401423e+00 m=1.960172e-01 e=2.546661e-01 BE=5.864888e-02 BE/M=2.992027e-01 t=8\n",
      "7.14012303e+06 r=1.401425e+00 m=1.960150e-01 e=2.546633e-01 BE=5.864829e-02 BE/M=2.992030e-01 t=8\n",
      "7.28103549e+06 r=1.401427e+00 m=1.960127e-01 e=2.546604e-01 BE=5.864766e-02 BE/M=2.992034e-01 t=8\n",
      "7.43823804e+06 r=1.401430e+00 m=1.960102e-01 e=2.546572e-01 BE=5.864698e-02 BE/M=2.992037e-01 t=8\n",
      "7.61593594e+06 r=1.401434e+00 m=1.960075e-01 e=2.546537e-01 BE=5.864624e-02 BE/M=2.992040e-01 t=8\n",
      "7.81962591e+06 r=1.401438e+00 m=1.960046e-01 e=2.546500e-01 BE=5.864541e-02 BE/M=2.992043e-01 t=8\n",
      "8.05663307e+06 r=1.401443e+00 m=1.960014e-01 e=2.546459e-01 BE=5.864449e-02 BE/M=2.992045e-01 t=8\n",
      "8.33691772e+06 r=1.401450e+00 m=1.959978e-01 e=2.546413e-01 BE=5.864345e-02 BE/M=2.992045e-01 t=8\n",
      "8.67431730e+06 r=1.401459e+00 m=1.959939e-01 e=2.546362e-01 BE=5.864226e-02 BE/M=2.992044e-01 t=8\n",
      "9.08850739e+06 r=1.401470e+00 m=1.959896e-01 e=2.546305e-01 BE=5.864089e-02 BE/M=2.992041e-01 t=8\n",
      "9.60818449e+06 r=1.401485e+00 m=1.959848e-01 e=2.546241e-01 BE=5.863930e-02 BE/M=2.992034e-01 t=8\n",
      "1.02763844e+07 r=1.401505e+00 m=1.959794e-01 e=2.546169e-01 BE=5.863744e-02 BE/M=2.992020e-01 t=8\n",
      "1.11596481e+07 r=1.401533e+00 m=1.959736e-01 e=2.546089e-01 BE=5.863527e-02 BE/M=2.991998e-01 t=8\n",
      "1.23643236e+07 r=1.401571e+00 m=1.959676e-01 e=2.546003e-01 BE=5.863274e-02 BE/M=2.991961e-01 t=8\n",
      "1.40664539e+07 r=1.401624e+00 m=1.959617e-01 e=2.545915e-01 BE=5.862984e-02 BE/M=2.991903e-01 t=8\n",
      "1.65679832e+07 r=1.401698e+00 m=1.959568e-01 e=2.545834e-01 BE=5.862662e-02 BE/M=2.991813e-01 t=8\n",
      "2.04038101e+07 r=1.401798e+00 m=1.959545e-01 e=2.545778e-01 BE=5.862329e-02 BE/M=2.991678e-01 t=8\n",
      "2.65423532e+07 r=1.401929e+00 m=1.959571e-01 e=2.545774e-01 BE=5.862031e-02 BE/M=2.991488e-01 t=8\n",
      "3.67301766e+07 r=1.402085e+00 m=1.959668e-01 e=2.545852e-01 BE=5.861840e-02 BE/M=2.991242e-01 t=8\n",
      "5.39286695e+07 r=1.402248e+00 m=1.959846e-01 e=2.546030e-01 BE=5.861833e-02 BE/M=2.990966e-01 t=9\n",
      "8.22311000e+07 r=1.402386e+00 m=1.960079e-01 e=2.546282e-01 BE=5.862031e-02 BE/M=2.990711e-01 t=9\n",
      "1.24208335e+08 r=1.402474e+00 m=1.960306e-01 e=2.546542e-01 BE=5.862357e-02 BE/M=2.990532e-01 t=9\n",
      "1.73872855e+08 r=1.402511e+00 m=1.960470e-01 e=2.546736e-01 BE=5.862666e-02 BE/M=2.990439e-01 t=9\n",
      "2.14355339e+08 r=1.402521e+00 m=1.960557e-01 e=2.546843e-01 BE=5.862861e-02 BE/M=2.990406e-01 t=9\n",
      "2.35086916e+08 r=1.402522e+00 m=1.960591e-01 e=2.546886e-01 BE=5.862946e-02 BE/M=2.990397e-01 t=9\n",
      "2.42908309e+08 r=1.402522e+00 m=1.960603e-01 e=2.546901e-01 BE=5.862975e-02 BE/M=2.990394e-01 t=9\n",
      "2.46970250e+08 r=1.402522e+00 m=1.960609e-01 e=2.546908e-01 BE=5.862990e-02 BE/M=2.990393e-01 t=9\n",
      "2.50525736e+08 r=1.402522e+00 m=1.960614e-01 e=2.546914e-01 BE=5.863003e-02 BE/M=2.990392e-01 t=9\n",
      "2.54109072e+08 r=1.402522e+00 m=1.960618e-01 e=2.546920e-01 BE=5.863016e-02 BE/M=2.990391e-01 t=9\n",
      "2.57797539e+08 r=1.402522e+00 m=1.960623e-01 e=2.546926e-01 BE=5.863029e-02 BE/M=2.990390e-01 t=9\n",
      "2.61638244e+08 r=1.402521e+00 m=1.960628e-01 e=2.546932e-01 BE=5.863042e-02 BE/M=2.990390e-01 t=9\n",
      "2.65683716e+08 r=1.402521e+00 m=1.960633e-01 e=2.546939e-01 BE=5.863055e-02 BE/M=2.990389e-01 t=9\n",
      "2.69994113e+08 r=1.402521e+00 m=1.960638e-01 e=2.546945e-01 BE=5.863069e-02 BE/M=2.990388e-01 t=9\n",
      "2.74640151e+08 r=1.402520e+00 m=1.960644e-01 e=2.546952e-01 BE=5.863084e-02 BE/M=2.990388e-01 t=9\n",
      "2.79707214e+08 r=1.402520e+00 m=1.960649e-01 e=2.546959e-01 BE=5.863100e-02 BE/M=2.990387e-01 t=9\n",
      "2.85300806e+08 r=1.402519e+00 m=1.960655e-01 e=2.546967e-01 BE=5.863117e-02 BE/M=2.990387e-01 t=9\n",
      "2.91554029e+08 r=1.402519e+00 m=1.960661e-01 e=2.546975e-01 BE=5.863136e-02 BE/M=2.990386e-01 t=9\n",
      "2.98638112e+08 r=1.402518e+00 m=1.960668e-01 e=2.546984e-01 BE=5.863156e-02 BE/M=2.990386e-01 t=9\n",
      "3.06777585e+08 r=1.402517e+00 m=1.960676e-01 e=2.546994e-01 BE=5.863178e-02 BE/M=2.990386e-01 t=9\n",
      "3.16272659e+08 r=1.402515e+00 m=1.960684e-01 e=2.547004e-01 BE=5.863204e-02 BE/M=2.990387e-01 t=9\n",
      "3.27533004e+08 r=1.402513e+00 m=1.960693e-01 e=2.547016e-01 BE=5.863232e-02 BE/M=2.990387e-01 t=9\n",
      "3.41129972e+08 r=1.402511e+00 m=1.960703e-01 e=2.547030e-01 BE=5.863265e-02 BE/M=2.990389e-01 t=9\n",
      "3.57879481e+08 r=1.402508e+00 m=1.960715e-01 e=2.547045e-01 BE=5.863302e-02 BE/M=2.990391e-01 t=9\n",
      "3.78977297e+08 r=1.402504e+00 m=1.960727e-01 e=2.547062e-01 BE=5.863346e-02 BE/M=2.990394e-01 t=9\n",
      "4.06226515e+08 r=1.402499e+00 m=1.960741e-01 e=2.547080e-01 BE=5.863397e-02 BE/M=2.990399e-01 t=9\n",
      "4.42432347e+08 r=1.402491e+00 m=1.960755e-01 e=2.547101e-01 BE=5.863457e-02 BE/M=2.990407e-01 t=9\n",
      "4.92109729e+08 r=1.402481e+00 m=1.960771e-01 e=2.547124e-01 BE=5.863527e-02 BE/M=2.990419e-01 t=9\n",
      "5.62791377e+08 r=1.402467e+00 m=1.960786e-01 e=2.547146e-01 BE=5.863606e-02 BE/M=2.990437e-01 t=9\n",
      "6.67508046e+08 r=1.402447e+00 m=1.960797e-01 e=2.547167e-01 BE=5.863695e-02 BE/M=2.990465e-01 t=9\n",
      "8.29543818e+08 r=1.402421e+00 m=1.960801e-01 e=2.547180e-01 BE=5.863785e-02 BE/M=2.990504e-01 t=9\n",
      "1.09135005e+09 r=1.402386e+00 m=1.960792e-01 e=2.547179e-01 BE=5.863865e-02 BE/M=2.990559e-01 t=9\n"
     ]
    }
   ],
   "source": [
    "make_stars_adaptive(rhohat_norm_max=1e9,eps=.02)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "surprising-leader",
   "metadata": {},
   "source": [
    "## generate coreless stars"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "necessary-introduction",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coreless_star_set[0]\n",
      "5.00000000e-01 r=1.296441e+00 m=2.324196e-01 e=2.991722e-01 BE=6.675267e-02 BE/M=2.872076e-01 t=11\n",
      "4.99000000e-01 r=1.299815e+00 m=2.334598e-01 e=3.003398e-01 BE=6.688004e-02 BE/M=2.864735e-01 t=11\n",
      "4.98000000e-01 r=1.303226e+00 m=2.344930e-01 e=3.014964e-01 BE=6.700343e-02 BE/M=2.857375e-01 t=11\n"
     ]
    }
   ],
   "source": [
    "coreless_star_set=[]\n",
    "initialize_adaptive_coreless([0.5,0.499,0.498])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "coastal-distance",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coreless_star_set[1]\n",
      "4.92774117e-01 r=1.321575e+00 m=2.397770e-01 e=3.073618e-01 BE=6.758479e-02 BE/M=2.818652e-01 t=11\n",
      "4.87524670e-01 r=1.340742e+00 m=2.448846e-01 e=3.129496e-01 BE=6.806499e-02 BE/M=2.779472e-01 t=11\n",
      "4.82258661e-01 r=1.360541e+00 m=2.498029e-01 e=3.182499e-01 BE=6.844708e-02 BE/M=2.740044e-01 t=11\n",
      "4.76928416e-01 r=1.381030e+00 m=2.545698e-01 e=3.233070e-01 BE=6.873718e-02 BE/M=2.700131e-01 t=11\n",
      "4.71558240e-01 r=1.402020e+00 m=2.591576e-01 e=3.280937e-01 BE=6.893606e-02 BE/M=2.660005e-01 t=11\n",
      "4.66160607e-01 r=1.423382e+00 m=2.635528e-01 e=3.325991e-01 BE=6.904635e-02 BE/M=2.619830e-01 t=11\n",
      "4.60741224e-01 r=1.445027e+00 m=2.677497e-01 e=3.368212e-01 BE=6.907144e-02 BE/M=2.579701e-01 t=11\n",
      "4.55302500e-01 r=1.466891e+00 m=2.717467e-01 e=3.407616e-01 BE=6.901486e-02 BE/M=2.539676e-01 t=11\n",
      "4.49845040e-01 r=1.488927e+00 m=2.755440e-01 e=3.444241e-01 BE=6.888014e-02 BE/M=2.499788e-01 t=11\n",
      "4.44368505e-01 r=1.511102e+00 m=2.791426e-01 e=3.478132e-01 BE=6.867064e-02 BE/M=2.460056e-01 t=11\n",
      "4.38872115e-01 r=1.533388e+00 m=2.825440e-01 e=3.509335e-01 BE=6.838955e-02 BE/M=2.420492e-01 t=11\n",
      "4.33354925e-01 r=1.555767e+00 m=2.857498e-01 e=3.537897e-01 BE=6.803987e-02 BE/M=2.381100e-01 t=11\n",
      "4.27815979e-01 r=1.578221e+00 m=2.887613e-01 e=3.563858e-01 BE=6.762447e-02 BE/M=2.341881e-01 t=12\n",
      "4.22254394e-01 r=1.600738e+00 m=2.915797e-01 e=3.587258e-01 BE=6.714605e-02 BE/M=2.302837e-01 t=12\n",
      "4.16669397e-01 r=1.623307e+00 m=2.942060e-01 e=3.608132e-01 BE=6.660720e-02 BE/M=2.263964e-01 t=12\n",
      "4.11060344e-01 r=1.645921e+00 m=2.966410e-01 e=3.626513e-01 BE=6.601039e-02 BE/M=2.225262e-01 t=12\n",
      "4.05426724e-01 r=1.668571e+00 m=2.988850e-01 e=3.642430e-01 BE=6.535803e-02 BE/M=2.186728e-01 t=12\n",
      "3.99768157e-01 r=1.691252e+00 m=3.009385e-01 e=3.655909e-01 BE=6.465242e-02 BE/M=2.148360e-01 t=12\n",
      "3.94084385e-01 r=1.713959e+00 m=3.028016e-01 e=3.666974e-01 BE=6.389584e-02 BE/M=2.110156e-01 t=12\n",
      "3.88375263e-01 r=1.736686e+00 m=3.044742e-01 e=3.675647e-01 BE=6.309049e-02 BE/M=2.072113e-01 t=12\n",
      "3.82640754e-01 r=1.759429e+00 m=3.059562e-01 e=3.681948e-01 BE=6.223855e-02 BE/M=2.034230e-01 t=12\n",
      "3.76880914e-01 r=1.782185e+00 m=3.072474e-01 e=3.685895e-01 BE=6.134214e-02 BE/M=1.996506e-01 t=12\n",
      "3.71095889e-01 r=1.804951e+00 m=3.083473e-01 e=3.687507e-01 BE=6.040338e-02 BE/M=1.958940e-01 t=13\n",
      "3.65285904e-01 r=1.827723e+00 m=3.092555e-01 e=3.686798e-01 BE=5.942435e-02 BE/M=1.921529e-01 t=13\n",
      "3.59451256e-01 r=1.850499e+00 m=3.099714e-01 e=3.683785e-01 BE=5.840713e-02 BE/M=1.884275e-01 t=13\n",
      "3.53592307e-01 r=1.873276e+00 m=3.104944e-01 e=3.678482e-01 BE=5.735375e-02 BE/M=1.847175e-01 t=13\n",
      "3.47709480e-01 r=1.896051e+00 m=3.108239e-01 e=3.670901e-01 BE=5.626628e-02 BE/M=1.810230e-01 t=13\n",
      "3.41803251e-01 r=1.918823e+00 m=3.109591e-01 e=3.661058e-01 BE=5.514674e-02 BE/M=1.773441e-01 t=13\n",
      "3.35874144e-01 r=1.941588e+00 m=3.108993e-01 e=3.648964e-01 BE=5.399716e-02 BE/M=1.736805e-01 t=13\n",
      "3.29922729e-01 r=1.964346e+00 m=3.106438e-01 e=3.634633e-01 BE=5.281956e-02 BE/M=1.700326e-01 t=13\n",
      "3.23949617e-01 r=1.987094e+00 m=3.101917e-01 e=3.618077e-01 BE=5.161595e-02 BE/M=1.664001e-01 t=13\n",
      "3.17955453e-01 r=2.009829e+00 m=3.095424e-01 e=3.599308e-01 BE=5.038834e-02 BE/M=1.627833e-01 t=13\n",
      "3.11940916e-01 r=2.032551e+00 m=3.086951e-01 e=3.578338e-01 BE=4.913875e-02 BE/M=1.591822e-01 t=13\n",
      "3.05906718e-01 r=2.055258e+00 m=3.076489e-01 e=3.555181e-01 BE=4.786918e-02 BE/M=1.555968e-01 t=13\n",
      "2.99853594e-01 r=2.077947e+00 m=3.064031e-01 e=3.529847e-01 BE=4.658163e-02 BE/M=1.520273e-01 t=13\n",
      "2.93782307e-01 r=2.100616e+00 m=3.049569e-01 e=3.502350e-01 BE=4.527809e-02 BE/M=1.484737e-01 t=13\n",
      "2.87693639e-01 r=2.123265e+00 m=3.033097e-01 e=3.472703e-01 BE=4.396057e-02 BE/M=1.449362e-01 t=13\n",
      "2.81588393e-01 r=2.145892e+00 m=3.014608e-01 e=3.440918e-01 BE=4.263104e-02 BE/M=1.414149e-01 t=12\n",
      "2.75467392e-01 r=2.168494e+00 m=2.994093e-01 e=3.407008e-01 BE=4.129150e-02 BE/M=1.379099e-01 t=12\n",
      "2.69331471e-01 r=2.191070e+00 m=2.971548e-01 e=3.370987e-01 BE=3.994392e-02 BE/M=1.344213e-01 t=12\n",
      "2.63181481e-01 r=2.213619e+00 m=2.946965e-01 e=3.332868e-01 BE=3.859028e-02 BE/M=1.309492e-01 t=12\n",
      "2.57018284e-01 r=2.236139e+00 m=2.920340e-01 e=3.292665e-01 BE=3.723254e-02 BE/M=1.274939e-01 t=12\n",
      "2.50842754e-01 r=2.258629e+00 m=2.891666e-01 e=3.250393e-01 BE=3.587265e-02 BE/M=1.240553e-01 t=12\n",
      "2.44655772e-01 r=2.281086e+00 m=2.860940e-01 e=3.206065e-01 BE=3.451257e-02 BE/M=1.206337e-01 t=12\n",
      "2.38458228e-01 r=2.303510e+00 m=2.828156e-01 e=3.159698e-01 BE=3.315424e-02 BE/M=1.172292e-01 t=13\n",
      "2.32251016e-01 r=2.325898e+00 m=2.793310e-01 e=3.111305e-01 BE=3.179957e-02 BE/M=1.138419e-01 t=13\n",
      "2.26035035e-01 r=2.348250e+00 m=2.756399e-01 e=3.060904e-01 BE=3.045049e-02 BE/M=1.104720e-01 t=13\n",
      "2.19811190e-01 r=2.370564e+00 m=2.717420e-01 e=3.008509e-01 BE=2.910889e-02 BE/M=1.071196e-01 t=13\n",
      "2.13580385e-01 r=2.392838e+00 m=2.676370e-01 e=2.954137e-01 BE=2.777667e-02 BE/M=1.037848e-01 t=13\n",
      "2.07343525e-01 r=2.415071e+00 m=2.633248e-01 e=2.897805e-01 BE=2.645568e-02 BE/M=1.004679e-01 t=13\n",
      "2.01101517e-01 r=2.437261e+00 m=2.588052e-01 e=2.839530e-01 BE=2.514779e-02 BE/M=9.716879e-02 t=12\n",
      "1.94855264e-01 r=2.459408e+00 m=2.540782e-01 e=2.779330e-01 BE=2.385483e-02 BE/M=9.388777e-02 t=12\n",
      "1.88605668e-01 r=2.481509e+00 m=2.491436e-01 e=2.717222e-01 BE=2.257862e-02 BE/M=9.062493e-02 t=12\n",
      "1.82353629e-01 r=2.503564e+00 m=2.440016e-01 e=2.653225e-01 BE=2.132095e-02 BE/M=8.738038e-02 t=12\n",
      "1.76100040e-01 r=2.525570e+00 m=2.386521e-01 e=2.587357e-01 BE=2.008360e-02 BE/M=8.415426e-02 t=12\n",
      "1.69845791e-01 r=2.547527e+00 m=2.330955e-01 e=2.519638e-01 BE=1.886831e-02 BE/M=8.094669e-02 t=12\n",
      "1.63591763e-01 r=2.569433e+00 m=2.273318e-01 e=2.450086e-01 BE=1.767682e-02 BE/M=7.775777e-02 t=12\n",
      "1.57338835e-01 r=2.591286e+00 m=2.213614e-01 e=2.378722e-01 BE=1.651082e-02 BE/M=7.458762e-02 t=12\n",
      "1.51087873e-01 r=2.613087e+00 m=2.151845e-01 e=2.305565e-01 BE=1.537200e-02 BE/M=7.143635e-02 t=12\n",
      "1.44839738e-01 r=2.634832e+00 m=2.088016e-01 e=2.230636e-01 BE=1.426200e-02 BE/M=6.830406e-02 t=12\n",
      "1.38595280e-01 r=2.656522e+00 m=2.022132e-01 e=2.153956e-01 BE=1.318245e-02 BE/M=6.519085e-02 t=12\n",
      "1.32355341e-01 r=2.678154e+00 m=1.954196e-01 e=2.075545e-01 BE=1.213493e-02 BE/M=6.209682e-02 t=12\n",
      "1.26120751e-01 r=2.699727e+00 m=1.884215e-01 e=1.995425e-01 BE=1.112102e-02 BE/M=5.902205e-02 t=12\n",
      "1.19892328e-01 r=2.721241e+00 m=1.812195e-01 e=1.913617e-01 BE=1.014224e-02 BE/M=5.596662e-02 t=12\n",
      "1.13670881e-01 r=2.742694e+00 m=1.738143e-01 e=1.830144e-01 BE=9.200098e-03 BE/M=5.293062e-02 t=12\n",
      "1.07457203e-01 r=2.764085e+00 m=1.662066e-01 e=1.745027e-01 BE=8.296056e-03 BE/M=4.991411e-02 t=12\n",
      "1.01252078e-01 r=2.785412e+00 m=1.583973e-01 e=1.658288e-01 BE=7.431552e-03 BE/M=4.691717e-02 t=12\n",
      "9.50562739e-02 r=2.806676e+00 m=1.503871e-01 e=1.569951e-01 BE=6.607988e-03 BE/M=4.393985e-02 t=12\n",
      "8.88705458e-02 r=2.827873e+00 m=1.421771e-01 e=1.480038e-01 BE=5.826732e-03 BE/M=4.098222e-02 t=12\n",
      "8.26956342e-02 r=2.849004e+00 m=1.337681e-01 e=1.388572e-01 BE=5.089116e-03 BE/M=3.804433e-02 t=12\n",
      "7.65322651e-02 r=2.870068e+00 m=1.251611e-01 e=1.295576e-01 BE=4.396436e-03 BE/M=3.512621e-02 t=12\n",
      "7.03811494e-02 r=2.891063e+00 m=1.163574e-01 e=1.201073e-01 BE=3.749955e-03 BE/M=3.222791e-02 t=12\n",
      "6.42429824e-02 r=2.911988e+00 m=1.073578e-01 e=1.105087e-01 BE=3.150896e-03 BE/M=2.934947e-02 t=12\n",
      "5.81184438e-02 r=2.932843e+00 m=9.816377e-02 e=1.007642e-01 BE=2.600448e-03 BE/M=2.649091e-02 t=12\n",
      "5.20081971e-02 r=2.953626e+00 m=8.877635e-02 e=9.087612e-02 BE=2.099761e-03 BE/M=2.365226e-02 t=12\n",
      "4.59128895e-02 r=2.974337e+00 m=7.919687e-02 e=8.084682e-02 BE=1.649950e-03 BE/M=2.083352e-02 t=12\n",
      "3.98331516e-02 r=2.994975e+00 m=6.942663e-02 e=7.067872e-02 BE=1.252090e-03 BE/M=1.803472e-02 t=12\n",
      "3.37695971e-02 r=3.015539e+00 m=5.946698e-02 e=6.037420e-02 BE=9.072200e-04 BE/M=1.525586e-02 t=12\n",
      "2.77228228e-02 r=3.036027e+00 m=4.931933e-02 e=4.993567e-02 BE=6.163407e-04 BE/M=1.249694e-02 t=12\n",
      "2.16934077e-02 r=3.056440e+00 m=3.898512e-02 e=3.936553e-02 BE=3.804149e-04 BE/M=9.757953e-03 t=12\n",
      "1.56819130e-02 r=3.076776e+00 m=2.846582e-02 e=2.866619e-02 BE=2.003678e-04 BE/M=7.038890e-03 t=12\n",
      "9.68887987e-03 r=3.097035e+00 m=1.776298e-02 e=1.784007e-02 BE=7.708666e-05 BE/M=4.339737e-03 t=12\n"
     ]
    }
   ],
   "source": [
    "make_coreless_stars_adaptive(m_min=0.01,eps=0.025)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "operational-million",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 30 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 31 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 34\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 30 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 31 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 34$$"
      ],
      "text/plain": [
       "'mp.dps = ' 30 '   mp decimal precision = ' 31 '     sage decimal precision = ' 34"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R_{asymp} =  3.12975969 \\qquad\\hat M_{asymp} =  3.10622730 \\:\\hat{\\rho}(0) \\qquad\\hat{B}E_{asymp} =  2.31215389 \\:\\hat{\\rho}(0)^2\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R_{asymp} =  3.12975969 \\qquad\\hat M_{asymp} =  3.10622730 \\:\\hat{\\rho}(0) \\qquad\\hat{B}E_{asymp} =  2.31215389 \\:\\hat{\\rho}(0)^2$$"
      ],
      "text/plain": [
       "\\hat R_{asymp} =  '3.12975969' \\qquad\\hat M_{asymp} =  '3.10622730' \\:\\hat{\\rho}(0) \\qquad\\hat{B}E_{asymp} =  '2.31215389' \\:\\hat{\\rho}(0)^2"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "coreless_star_set[2]\n",
      "5.00000000e-03 r=3.112877e+00 m=9.237803e-03 e=9.258458e-03 BE=2.065435e-05 BE/M=2.235851e-03 t=69\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9946056049803801 \\qquad\\frac{M}{M_{asymp}}= 0.9796428920439193 \\qquad\\frac{BE}{BE_{asymp}}= 0.9693029209427709\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9946056049803801 \\qquad\\frac{M}{M_{asymp}}= 0.9796428920439193 \\qquad\\frac{BE}{BE_{asymp}}= 0.9693029209427709$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9946056049803801 \\qquad\\frac{M}{M_{asymp}}= 0.9796428920439193 \\qquad\\frac{BE}{BE_{asymp}}= 0.9693029209427709"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.50000000e-03 r=3.121319e+00 m=4.637931e-03 e=4.643111e-03 BE=5.180341e-06 BE/M=1.116951e-03 t=70\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9973031546211996 \\qquad\\frac{M}{M_{asymp}}= 0.9897892048650972 \\qquad\\frac{BE}{BE_{asymp}}= 0.9845660984846787\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9973031546211996 \\qquad\\frac{M}{M_{asymp}}= 0.9897892048650972 \\qquad\\frac{BE}{BE_{asymp}}= 0.9845660984846787$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9973031546211996 \\qquad\\frac{M}{M_{asymp}}= 0.9897892048650972 \\qquad\\frac{BE}{BE_{asymp}}= 0.9845660984846787"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.25000000e-03 r=3.125540e+00 m=2.323730e-03 e=2.325027e-03 BE=1.297181e-06 BE/M=5.582323e-04 t=75\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9986516640065255 \\qquad\\frac{M}{M_{asymp}}= 0.9948865283759023 \\qquad\\frac{BE}{BE_{asymp}}= 0.9922616348599246\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9986516640065255 \\qquad\\frac{M}{M_{asymp}}= 0.9948865283759023 \\qquad\\frac{BE}{BE_{asymp}}= 0.9922616348599246$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9986516640065255 \\qquad\\frac{M}{M_{asymp}}= 0.9948865283759023 \\qquad\\frac{BE}{BE_{asymp}}= 0.9922616348599246"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6.25000000e-04 r=3.127650e+00 m=1.163057e-03 e=1.163381e-03 BE=3.245573e-07 BE/M=2.790555e-04 t=69\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9993258535106289 \\qquad\\frac{M}{M_{asymp}}= 0.9974412439490421 \\qquad\\frac{BE}{BE_{asymp}}= 0.9961254545828799\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9993258535106289 \\qquad\\frac{M}{M_{asymp}}= 0.9974412439490421 \\qquad\\frac{BE}{BE_{asymp}}= 0.9961254545828799$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9993258535106289 \\qquad\\frac{M}{M_{asymp}}= 0.9974412439490421 \\qquad\\frac{BE}{BE_{asymp}}= 0.9961254545828799"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.12500000e-04 r=3.128705e+00 m=5.818264e-04 e=5.819076e-04 BE=8.117210e-08 BE/M=1.395126e-04 t=67\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9996629321113595 \\qquad\\frac{M}{M_{asymp}}= 0.9987201166989614 \\qquad\\frac{BE}{BE_{asymp}}= 0.9980613854222472\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9996629321113595 \\qquad\\frac{M}{M_{asymp}}= 0.9987201166989614 \\qquad\\frac{BE}{BE_{asymp}}= 0.9980613854222472$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9996629321113595 \\qquad\\frac{M}{M_{asymp}}= 0.9987201166989614 \\qquad\\frac{BE}{BE_{asymp}}= 0.9980613854222472"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.56250000e-04 r=3.129232e+00 m=2.909877e-04 e=2.910080e-04 BE=2.029712e-08 BE/M=6.975250e-05 t=67\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9998314673920934 \\qquad\\frac{M}{M_{asymp}}= 0.9993599320035969 \\qquad\\frac{BE}{BE_{asymp}}= 0.999030357099086\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9998314673920934 \\qquad\\frac{M}{M_{asymp}}= 0.9993599320035969 \\qquad\\frac{BE}{BE_{asymp}}= 0.999030357099086$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9998314673920934 \\qquad\\frac{M}{M_{asymp}}= 0.9993599320035969 \\qquad\\frac{BE}{BE_{asymp}}= 0.999030357099086"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "7.81250000e-05 r=3.129496e+00 m=1.455125e-04 e=1.455176e-04 BE=5.074792e-09 BE/M=3.487530e-05 t=67\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999157340298255 \\qquad\\frac{M}{M_{asymp}}= 0.9996799344119525 \\qquad\\frac{BE}{BE_{asymp}}= 0.9995150946284376\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999157340298255 \\qquad\\frac{M}{M_{asymp}}= 0.9996799344119525 \\qquad\\frac{BE}{BE_{asymp}}= 0.9995150946284376$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999157340298255 \\qquad\\frac{M}{M_{asymp}}= 0.9996799344119525 \\qquad\\frac{BE}{BE_{asymp}}= 0.9995150946284376"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.90625000e-05 r=3.129628e+00 m=7.276091e-05 e=7.276218e-05 BE=1.268762e-09 BE/M=1.743741e-05 t=66\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999578670983169 \\qquad\\frac{M}{M_{asymp}}= 0.9998399593080929 \\qquad\\frac{BE}{BE_{asymp}}= 0.9997575263316804\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999578670983169 \\qquad\\frac{M}{M_{asymp}}= 0.9998399593080929 \\qquad\\frac{BE}{BE_{asymp}}= 0.9997575263316804$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999578670983169 \\qquad\\frac{M}{M_{asymp}}= 0.9998399593080929 \\qquad\\frac{BE}{BE_{asymp}}= 0.9997575263316804"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.95312500e-05 r=3.129694e+00 m=3.638162e-05 e=3.638194e-05 BE=3.171985e-10 BE/M=8.718648e-06 t=66\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999789335700044 \\qquad\\frac{M}{M_{asymp}}= 0.999919977679523 \\qquad\\frac{BE}{BE_{asymp}}= 0.999878757919923\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999789335700044 \\qquad\\frac{M}{M_{asymp}}= 0.999919977679523 \\qquad\\frac{BE}{BE_{asymp}}= 0.999878757919923$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999789335700044 \\qquad\\frac{M}{M_{asymp}}= 0.999919977679523 \\qquad\\frac{BE}{BE_{asymp}}= 0.999878757919923"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.76562500e-06 r=3.129727e+00 m=1.819110e-05 e=1.819118e-05 BE=7.930063e-11 BE/M=4.359309e-06 t=66\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999894667902132 \\qquad\\frac{M}{M_{asymp}}= 0.9999599883461242 \\qquad\\frac{BE}{BE_{asymp}}= 0.999939377648447\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999894667902132 \\qquad\\frac{M}{M_{asymp}}= 0.9999599883461242 \\qquad\\frac{BE}{BE_{asymp}}= 0.999939377648447$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999894667902132 \\qquad\\frac{M}{M_{asymp}}= 0.9999599883461242 \\qquad\\frac{BE}{BE_{asymp}}= 0.999939377648447"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "4.88281250e-06 r=3.129743e+00 m=9.095623e-06 e=9.095643e-06 BE=1.982528e-11 BE/M=2.179651e-06 t=66\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999947333964092 \\qquad\\frac{M}{M_{asymp}}= 0.9999799940496521 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999696884963407\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999947333964092 \\qquad\\frac{M}{M_{asymp}}= 0.9999799940496521 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999696884963407$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999947333964092 \\qquad\\frac{M}{M_{asymp}}= 0.9999799940496521 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999696884963407"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.44140625e-06 r=3.129751e+00 m=4.547830e-06 e=4.547835e-06 BE=4.956336e-12 BE/M=1.089825e-06 t=65\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999973666985303 \\qquad\\frac{M}{M_{asymp}}= 0.9999899969939735 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999848441661993\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999973666985303 \\qquad\\frac{M}{M_{asymp}}= 0.9999899969939735 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999848441661993$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999973666985303 \\qquad\\frac{M}{M_{asymp}}= 0.9999899969939735 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999848441661993"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.22070312e-06 r=3.129756e+00 m=2.273919e-06 e=2.273921e-06 BE=1.239086e-12 BE/M=5.449120e-07 t=65\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999986833493466 \\qquad\\frac{M}{M_{asymp}}= 0.9999949984892738 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999924220626071\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999986833493466 \\qquad\\frac{M}{M_{asymp}}= 0.9999949984892738 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999924220626071$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999986833493466 \\qquad\\frac{M}{M_{asymp}}= 0.9999949984892738 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999924220626071"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "6.10351562e-07 r=3.129758e+00 m=1.136961e-06 e=1.136961e-06 BE=3.097718e-13 BE/M=2.724560e-07 t=65\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999993416746935 \\qquad\\frac{M}{M_{asymp}}= 0.9999974992427088 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999962110261806\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999993416746935 \\qquad\\frac{M}{M_{asymp}}= 0.9999974992427088 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999962110261806$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999993416746935 \\qquad\\frac{M}{M_{asymp}}= 0.9999974992427088 \\qquad\\frac{BE}{BE_{asymp}}= 0.9999962110261806"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.05175781e-07 r=3.129759e+00 m=5.684807e-07 e=5.684808e-07 BE=7.744297e-14 BE/M=1.362280e-07 t=64\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999996708373515 \\qquad\\frac{M}{M_{asymp}}= 0.9999987496208727 \\qquad\\frac{BE}{BE_{asymp}}= 0.99999810551181\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{R}{R_{asymp}}= 0.9999996708373515 \\qquad\\frac{M}{M_{asymp}}= 0.9999987496208727 \\qquad\\frac{BE}{BE_{asymp}}= 0.99999810551181$$"
      ],
      "text/plain": [
       "\\frac{R}{R_{asymp}}= 0.9999996708373515 \\qquad\\frac{M}{M_{asymp}}= 0.9999987496208727 \\qquad\\frac{BE}{BE_{asymp}}= 0.99999810551181"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24$$"
      ],
      "text/plain": [
       "'mp.dps = ' 20 '   mp decimal precision = ' 21 '     sage decimal precision = ' 24"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "set_precision(30)\n",
    "Rhat_a = Reals(pi*sqrt(c_a_val))\n",
    "c_M = Reals(pi*c_a_val^(3/2))\n",
    "c_E = Reals((3*pi/4)*c_a_val^(5/2))\n",
    "pretty_print(LE(r\"\\hat R_{asymp} = \"),\"{:.8f}\".format(Rhat_a),\\\n",
    "             LE(r\"\\qquad\\hat M_{asymp} = \"),\"{:.8f}\".format(c_M),LE(r\"\\:\\hat{\\rho}(0)\"),\\\n",
    "             LE(r\"\\qquad\\hat{B}E_{asymp} = \"),\"{:.8f}\".format(c_E),LE(r\"\\:\\hat{\\rho}(0)^2\"))\n",
    "this_star_set ={}\n",
    "print(\"coreless_star_set[{0}]\".format(len(coreless_star_set)))\n",
    "for n in range(15):\n",
    "    m_0 = 5e-3/2^n\n",
    "    start = timer()\n",
    "    star = make_coreless_star(m_0)\n",
    "    end = timer()\n",
    "    star_key = star['star key']\n",
    "    this_star_set[star_key]=star\n",
    "    star_data = star['data']\n",
    "    print_star(star_key,star_data,time=end-start)\n",
    "    central_density = Reals(star_data['central density'])\n",
    "    mass = Reals(star_data['mass'])\n",
    "    radius = Reals(star_data['radius'])\n",
    "    energy = Reals(star_data['energy'])\n",
    "    BE = energy-mass\n",
    "    pretty_print(LE(r\"\\frac{R}{R_{asymp}}=\"), RDF(radius/Rhat_a),\\\n",
    "            LE(r\"\\qquad\\frac{M}{M_{asymp}}=\"), RDF(mass/(c_M*central_density)),\\\n",
    "            LE(r\"\\qquad\\frac{BE}{BE_{asymp}}=\"), RDF(BE/(c_E*central_density^2)))\n",
    "coreless_star_set.append(this_star_set)\n",
    "set_precision()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "caring-ancient",
   "metadata": {
    "tags": []
   },
   "source": [
    "### The star at $\\rho(0)=\\rho_{EW}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "driving-theater",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.23241956266102788692000, 1.2964405430063191045000\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.23241956266102788692000, 1.2964405430063191045000\\right)$$"
      ],
      "text/plain": [
       "(0.23241956266102788692000, 1.2964405430063191045000)"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "star_data_EW =coreless_star_set[0][skey(0.5)]['data']\n",
    "mass_EW = myR(star_data_EW['mass'])\n",
    "radius_EW = myR(star_data_EW['radius'])\n",
    "EW = (mass_EW,radius_EW)\n",
    "EW"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "invisible-plane",
   "metadata": {
    "tags": []
   },
   "source": [
    "### The star at $\\hat\\rho(0)= 10^8$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "tough-directory",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.19596684210709988734000, 1.4015767144639288523000\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.19596684210709988734000, 1.4015767144639288523000\\right)$$"
      ],
      "text/plain": [
       "(0.19596684210709988734000, 1.4015767144639288523000)"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rhohat_0_norm_BSM = mpf(1e8)/rhohat_EW_mpf\n",
    "star_BSM = make_star(rhohat_0_norm_BSM)\n",
    "mass_BSM = myR(star_BSM['data']['mass'])\n",
    "radius_BSM = myR(star_BSM['data']['radius'])\n",
    "BSM = (mass_BSM,radius_BSM)\n",
    "BSM"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "looking-commodity",
   "metadata": {},
   "source": [
    "## Plots"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "established-redhead",
   "metadata": {},
   "source": [
    "collect star_data in two dictionaries, **cored_stars** and **coreless_stars**  \n",
    "  \n",
    "**stars** is the union of the two, a dictionary of all the stars\n",
    "\n",
    "The star's key in these dictionaries is **central_density** (number, not string),\n",
    "for sorting.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "declared-breakfast",
   "metadata": {},
   "outputs": [],
   "source": [
    "cored_stars = {}\n",
    "for starset in star_set:\n",
    "    for star_key, star in starset.items():\n",
    "        if star_key in cored_stars:\n",
    "            print(star_key, ' DUPLICATE')\n",
    "        star_data = star['data']\n",
    "        central_density = star_data['central density']\n",
    "        cored_stars[central_density] = star['data']\n",
    "cored_stars = dict(sorted(cored_stars.items()))\n",
    "#\n",
    "coreless_stars = {}\n",
    "for starset in coreless_star_set:\n",
    "    for star_key, star in starset.items():\n",
    "        if star_key in coreless_stars:\n",
    "            print(star_key, ' DUPLICATE')\n",
    "        star_data = star['data']\n",
    "        central_density = star_data['central density']\n",
    "        coreless_stars[central_density] = star['data']\n",
    "coreless_stars = dict(sorted(coreless_stars.items()))\n",
    "#\n",
    "stars = coreless_stars | cored_stars\n",
    "stars = dict(sorted(stars.items()))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "id": "incorporate-fossil",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlMAAAGdCAYAAAA2S/axAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA3cklEQVR4nO3deZzd493/8deVRRIiQ8SSVJCqLSEEIYREaVBLbCUoqnSjy01/9bippeXWohtVp7TutlpdhNtOYy1C7DuhYgmxRiQyk6Qxicn1++OakUnM5GTmnDnfs7yej8f3MTNnvuecz1z5JvPOdV3f6woxRiRJktQ53bIuQJIkqZIZpiRJkgpgmJIkSSqAYUqSJKkAhilJkqQCGKYkSZIKYJiSJEkqgGFKkiSpAIYpSZKkAlRMmAoh9AwhbJh1HZIkSa1VRJgKIXQDfg9cEUJYP+t6JEmSWlREmAIuAP4KHAqcH0JYK+N6JEmSAAjlvtFxCCEAG8cYX2n+ug7oFWN8P9vKJEmSKiBMSZIklbMeWRewIiGEbwGHA2OBJ4B/Az2BtYHXgB/HGN/KrkJJklTryr5nKoSwG3APsHmM8aXmx1ompO8FDI0xzsusQEmSVNMqYQL6rsCbLUEKIMa4BHgRWB/YLKvCJEmSKiVM3d3G4/sAM4CppS1HkiRpqbIOUyGE7sBOwF2tHusdQjgP6A/sGWNcmFV9kiRJZR2mgBFAX2BYCOHUEMIfgFeBKcC2rYf+JEmSslDWE9BDCCcBJ8cYN2z12E9IQeqLmRUmSZLUrNx7pnYFHl7usSnA3iGEARnUI0mStIxyD1O7AI8s99jWzR97lrgWSZKkTynbMBVC2AxYh0+HqZHNHxtKW5EkSdKnlW2YAsYAHwNPLvf4x80fG0MIG4QQJpS2LEmSpKXKbgJ6CGFn4GTSfKm1gRuA38YY727+/lDgT8CDwCzgFzHGRdlUK0mSal3ZhSlJkqRKUs7DfJIkSWXPMCVJklQAw5QkSVIBDFOSJEkFMExJkiQVwDAlSZJUAMOUJElSAQxTkiRJBTBMSZIkFcAwJUmSVADDlCRJUgEMU5IkSQWoiDAVkn4hhJB1LZIkSa31yLoAIOY7ob6+nrq6Ourr60tRjyRJKi9l3ZlSET1TkiRJ5cowJUmSVADDlCRJUgEMU5IkSQUwTEmSJBWgIsLUTTelj9dfD9OmwZIl2dYjSZLUohyWRshrzz3TxwUL4Le/hVdfTYFq8GDYeut0bLUVrL56tnVKkqTaE2LMu8xTV8tbQENDwyfrTPXr1y89KcKbb8Izz6Tjuedg/nxYbbUUrFpC1gYbgEt9SpJU0cr6N3nFhqn2zJ+fglVLyJoxI4WpjTdeGrCGDYPevYtWvyRJ6lqGqTyKGqbasmQJvPYaPP10ClhTp0JjI6yxxtKAtfXWsN56nahekiR1NcNUHl0eptrz4Yfw7LNLQ9bMmdC9O2y2GWyzTTo22wx6VMTMMkmSqpZhKo92C8jlcuRyOZqampg2bVrRw1RbPv4YXnopBaynn06ff/xxmns1YkQ6ttoK+vTp0jIkSdJShqk8MuuZWlktk92feiodzz0HH30E/fsvDVjbbANrrlny0iRJqgWGqTzKPky154MPUu/VU0+lj3PnwqqrwvDhS0PWoEHeTShJUoHK+jepYarIFixI87BaerHeeSfNudpii6UB63Ofg24VsVyqJEllwTCVR1WFqbYsXgwvvrg0YL36aho6HDJkacAaNgxWWSXrSiVJKkuGqTyqPky1JUaYPn1pwJo6NYWuddZZGrC23tpV3SVJwjCVV02GqfbMnLk0YD3zDMybB/36wbbbwnbbpY9rrJF1lZIklZRhKg/DVB719SlcPf44PPlk+tqAJUmqIYapPAxTndASsJ54Ih0tAWvEiKUBy6UaJElVwjCVh2GqSFoHrCefTEs1GLAkSVXAMJWHYaoLtRWwVl992SFCA5YkqcwZpvIwTJVYQ8Oyc7BaAlZLD9Z22xmwJEllpXrCVAjhBOAEYKPmh6YC58QYJ63gOWOBXwHDgHeAn8UYL2t1imGqDLQErJY5WB9+uOwQoQFLkpShqgpT+wNNwCvND30FOAUYEWOc2sb5Q4DngcuB3wGjgd8CR8QYr20+zTBVptoKWP37w8iR6Rgxwg2fJUklUT1hqs0XCGEOcEqM8Q9tfO8CYHyMcYtWj10GbB1j3Kn5IcNUBZk9Ow0PPvZYCloLF8L668MOO6SANWxY2j5HkqQiKusw1elfeyGE7sChwGrAQ+2cthNwx3KP3Q4cH0LoGWNc3NaTGhsbaWxs/OTrhoaGzpapIltrLdhrr3RAWsn97bfh0UfhqqvSSu5NTbDppksD1sYbu9mzJKl6dThMhRC2IoWn3sB84KAY4wvtnL4eMHO5x2Y2v+8A4N22nnTeeedx9tlnd7Q0ZSCE1DO1/vpw8MHpsSVLYNq01Ht18cVpL8IePWD48KVDhAMHZlu3JEnF0uFhvhDCKsAGwBrAIcDXgLFtBaoQwjTgTzHG81o9Nhp4ABgYY3yPNob52uqZGjx4sMN8FWzRInjuuRSwHn0U3nsPVlstTWwfORK23x7q6rKuUpJUpsp6fKMYc6buAl6NMX6zje9NBp6KMf5Xq8cOAq4GVm0e5nPOVI2aPz8tzfDYY2keVn19GkZsGR7cZhvo3TvrKiVJZaCsw1QxpgoHoFc733sI2H+5x/YEHm9vvpRqR9++MGZMOlrMmpWC1e23w89+Bh99BBtuCDvuCKNGpblY3bplV7MkScvr6NIIPwUmAW8CqwOHA6cCe8cY7wwhnAd8JsZ4TPP5LUsj/I60PMJOwGW4NIJWUowwYwY88gg8/DC89FKafzViRApXO+yQlmuQJFW1su6Z6miY+gOwBzAQqAeeBS6IMd7Z/P0rgI1ijLu1es5Y4EKWLtp5gYt2qhCNjfDMMylcPfJIWv9qnXVSuBo1Crbc0uUZJKnKVE+Y6iKGKRVs5sylvVfPPZd6tLbccmnAWm+9rCuUJBXAMJWHYUpF19SU1rx6+OF0vPdeuluwZe7ViBHQq72ZfpKkcmOYysMwpZKYOzcty/Dww2n19sbGNKG9pfdqww1dXFSSylRZ/+tsmFLNihFefnlp79Xrr8Oqq6Y1r0aNSh/79s26SkkShqm8DFMqGwsWpE2dH344rX+1YAFstBGMHp0Oe68kKRNl/S+vYUpagRhTj9WUKel44w3o1y/1XI0enRYW7dkz6yolqeoZpvIwTKmizJ2b7hycMgWefjoFrq23hp13hp12gjXXzLpCSao6hqk8DFOqaB9/DM8+m8LVQw+lda822CD1XO28M2y8sUODklSgsv5X1DAldYEZM1K4evBBePXVNJF9xx1TwHJZBknqMMNUHoYpVb1585YODT75ZFoHa8stU7jaaScYMCDrCiWprBmm8mi3gFwuRy6Xo6mpiWnTphmmVDWamuD555f2Xs2eDYMGLb1rcNNNHRqUpFbK+l/Esg5TLeyZUi14++0UrKZMgWnT0tDg6NGw665pgnv37llXKEmZMUzlYZiS2tDQkMLV/fenjZ179kzzrsaMSQuKrrJK1hVKUskYpvIwTEkrYeHCtB3O5MlpQdEYYdttU7gaNQpWWy3rCiWpyxim8jBMSZ2weHHaY3Dy5LQkw8KFaVL7mDFpeND1riRVEcNUHoYpqQiWLEmT2idPTvOu5s6FTTZJ4WrXXWHddbOuUJI6zTCVh2FK6gIxwiuvpHA1eTLMnAmDB6dwNWZM2mdQkiqEYSoPw5RUIm++mSa0T56c9hkcMCD1Wo0d63IMkspaWf/rZJiSatisWfDAA3DvvWk5hrXWgt12g89/Hj77WcOVpLJR1v8aGaYkfWLWrBSs7rkHXnsN1lsvBavPfz7tNyhJGTFM5WGYksrUu++mcPWvf6UhwvXXh913T+Fq4MCsq5NUQwxTeRimpArx5pup1+qee+Cdd9JQ4O67p6HBtdfOujpJVcwwlYdhSqpAMcL06SlY3XtvGiLcdNPUazV2LPTvn3WFkqqIYSoPw5RUBWJMk9jvuQfuuy+tczV0aApXY8aAf3UlFcAwlYdhSqpCMcILL6T5VvffD/PmpQ2bd989LcfQp0/WFUqqIIapPAxTUg1YsgSefRbuvjstx9DUlLa9GTcOttkGunXLukJJZcwwlUe7BeRyOXK5HE1NTUybNs0wJVWRjz6CBx+EO++Ep59OewnusUcKVy7DIGk5hqk87JmSxAcfpCHBO++EGTPSvoLjxqU7Bevqsq5OUsYMU3kYpiQto2VfwTvvTHcKzp8PI0emcLXjjtCzZ9YVSioxw1QehilJK/Txx/D44ylcPfII9O6dll8YNw4228xtb6QaUNZ/yw1TkirOvHlp+YU774SXXoJBg1Kw+sIXXDxUqlKGqTwMU5IK8tZbcNdd6U7BWbNg+HDYe2/YZRdYZZWsq5NUBIapPAxTkopmyRJ47jm47ba0vlWfPqnH6otf9C5BqYIZpvIwTEnqMvX1qddq0qS0t+BWW6Vgtcsu0KtX1tVJWkmGqTwMU5JKIsbUazVpUlo4tFevpb1WG26YdXWSVsAwlYdhSlImGhqW9lrNmAFbbgn77GOvlVSGDFN5GKYkZS5GeP75ZXut9tjDXiupTBim8jBMSSo7DQ3p7sCWXqthw1Kw2nVXe62kDBim8jBMSSprMcLUqSlY3X9/Wm5h3DjYf/+0xpWkLmeYysMwJamiNDSkBUNvvhlmzoSdd07BauutXY1d6iJl/TfLMCVJBWhqgocegptugqefhk03TcFqt90cDpSKyDCVh2FKUtWYNi31WN1zD/Ttm+4O3GcfGDAg68qkimaYyqPdAnK5HLlcjqamJqZNm2aYklRRZs9O86xuvTXtJzh2LIwfnzZnltQhhqk87JmSVPUWLUqbM990U9qcefjwFKx23hl69Mi6OqnsGabyMExJqiktK7HfdBNMmQJrr53mWe21F/hPnNQmw1QehilJNe2dd9JQ4G23pQnte+4JBx0EAwdmXZlUNgxTeRimJKnZggVw++1w/fUwZ07aO/Dgg12FXTXPMJWHYUqS2tDYmPYOvO46ePvttNzCIYfAJptkXZlUcoapPAxTkpTH4sVpAvt118Err6SJ64cckjZndqFQ1YCyvsoNU5JUYVoWCr322rQ58/bbp2C13XYGK1Wtsr6yDVOSVMFihMcfT8HqiSdST9Uhh6Seq27dsq5OKhrDVB6GKUkqghhTT9W116aeq403TsFq7FjXslLFM0zlYZiSpC4wbVoKVvfdB5/5DBx2GOy+O/TsmXVlUocZpvIwTElSF3v9dbj6avjXv2CjjWDCBBgzBrp3z7oyaaUYpvIwTElSCb38MkycCJMnw+abp2C1007OsVJZM0zlYZiSpIy88EIKVg8+mPYLnDABRo70rkCVnbK+Ig1TkiRihGeeScHq8cdTT9WRR6aeK6kMGKbyMExJUhmJMfVU/f3v8OqrMG4cHH54msQuZcQwlUe7BeRyOXK5HE1NTUybNs0wJUkltngx3HknXHUVzJ0L48en5RbWXDPrylRjDFN52DMlSRVgwQK46aa03EK3bml+1X77Qa9eWVemGmCYysMwJUkV5oMP0lILt9wCG2wAxxyT5lk5cV1dpKyvLMOUJKkgL70Ef/0rPPww7LorHHUUfPazWVelKmOYysMwJUlVYMkSuP/+FKzeeQcOOCCtur7GGllXpipgmMrDMCVJVWbhwjS/auJEWHXVNAy4xx6uuK5OM0zlYZiSpCr29ttw5ZVw111pXtWxx6ZNmKUOMEzlYZiSpBrQsn7Vn/4E770Hhx4KX/oSrLZa1pWpAhim8jBMSVKNmT8/LbFwzTWw3npw/PEwapR3A6pdZX1lGKYkSZl65RX44x/hscfSulVHHw39+2ddlcqMYSoPw5QkicWL07pVV14JffvCccfB2LH2VgkwTOVlmJIkLeONN1Jv1ZQpsNde8JWvwDrrZF2VMmSYysMwJUlqU1MT3HYbXHEFrLIKfOMbMGaMvVU1qKz/xLt15OQQwmkhhMdCCPNCCO+HEG4IIWyW5zm7hRBiG8fmhZUuSap23bvDvvumiernnw933w3jxsFvfgP19VlXJyUdClPAWCAHjALGAT2AO0IIK3Nj62bAwFbHyx18b0lSDRs8GM45ByZNSncAHn00fPOb8NRTWVemWlfQMF8IYW3gfWBsjHFyO+fsBtwDrBljnNvGKQ7zSZI65d//hssuS/sDHnFE2r6md++sq1IXqJ5hvjbUNX+csxLnPhVCeDeEcHcI4fMrOrGxsZGGhoZlDkmSlrf55nDRRWnNqkWLYP/94cwz06rrUql0umcqhBCAG0k9Truu4LzNgDHAE0Av4GjgW8Buzb1Znyrgxz/+MWefffanXsueKUnSisQIkyfDpZdCjx7w7W+7GGiVKOs/wULCVA7YF9glxvhWB597MxBjjONpI0w1NjbS2Nj4ydcNDQ0MHjzYMCVJWmlvvJFC1dNPw5FHwoQJ0KtX1lWpk6ovTIUQfgMcCIyJMU7vxPNPB46KMW6Bc6YkSV3oP/+Bv/8dJk6E0aPhxBNds6oCVU+Yah7a+w1wEGmYrlN35IUQ/g/oH2PcHcOUJKkEYkxLK/z2t7D22nDSSbDFFllXpZVU1mGqRwfPzwFHAgcA80II6zU/Xh9jXAgQQjgP+EyM8Zjmr08CXgemAqsARwGHNB+SJJVECPCFL6Rj6lT41a9g9uw0r2r33Z1Xpc7r6N18J5Du4LsXeLfVMaHVOQOBDVp9vQrwC+BZ4H5gF2DfGON1nStZkqTCDBsGl1+e5lRNnpy2rLnyynRHoNRRbicjSap5CxfCX/4CV18N48fD174Gq63MctQqlbLuNyx0nSlJkipenz5pNfU77oBBg+Cgg+Dss9MwoJSPPVOSJC0nRrjrrrQH4MYbw/e/n7azUWbKumfKMCVJ0go8+miarL7aavDf/w2bbpp1RTXJMJWHYUqSVPZefBHOPz/1Wp16KgwdmnVFNcUwlYdhSpJUMV5+OYWqjz5KoWqrrbKuqCYYpvIwTEmSKs5rr8EFF0B9fRr+GzEi64qqmmEqD8OUJKlivfFGClVz5sDpp9tT1UUMU3kYpiRJFW/6dPjJT6CxEc4804nqRWaYysMwJUmqGtOmwf/8D/TqBWecARttlHVFVcEwlUe7BeRyOXK5HE1NTUybNs0wJUmqGM89l3qq1lorhaqBA7OuqKIZpvKwZ0qSVLUefxzOOQe23hpOOQX8NdYpZR2m3E5GkqQutP32cOONMHo0HHJIWlXdDZWri2FKkqQuFgLsvTfcdhvU1cEXvwgTJ8KSJVlXpmIwTEmSVCLdu8Mxx8Ctt8Jbb6VQNWVK1lWpUM6ZkiQpI7Nnw49/DHPnpsnqG2yQdUVlq6znTBmmJEnK2NSp6Y6/rbZKq6mvtlrWFZWdsg5TDvNJkpSxYcPguutgxx1h/Hi48sq0obIqg2FKkqQyEALsuy9MmgSzZqXPn30266q0MhzmkySpDL3zThryGzAAzj675tencphPkiR1zKBBabhvv/3goIPgH/9w6K9cGaYkSSpje+yRhv7eeAMOOABefjnrirQ8h/kkSaoQr78OJ58Mo0bB978PPXtmXVHJOMwnSZIKt9FG6a6/QYNgn33gySezrkhgz5QkSRXp/ffhBz+AgQPhRz+CVVfNuqIuZc+UJEkqrnXWgb/8BcaMSZPUH34464pqV1mHqVwux9ChQxk5cmTWpUiSVJb23ReuvRZ+9zv44Q9h0aKsK6o9DvNJklQlrrsOLr0UfvlLGD4862qKqqyH+QxTkiRVkZkz4bvfhW23hVNOge7ds66oKMo6TJX1MJ8kSeqYddeFiRPTnKoDD0wrqatrGaYkSaoyIcBxx8HPfw5f+QrcemvWFVU3w5QkSVVq883h5pvh9tvTIp+NjVlXVJ0MU5IkVbHeveHii2HsWNh/f5g+PeuKqo9hSpKkGnDAAfD738M3v5l6qlQ8hilJkmrERhvBjTfCNdfAuefCkiVZV1QdDFOSJNWQPn3g8svT3X6HHQZz52ZdUeUzTEmSVGNCgG98I61DdfDB8MorWVdU2QxTkiTVqB13TPv7nXACTJ6cdTWVyzAlSVINW399uP56uOQS+POfs66mMhmmJEmqcX37wj/+AVOnwumnQ/Y7zVUWw5QkSaJ7d/jZz1JP1Te+AR9/nHVFlcMwJUmSPnHCCTBuHBx5JCxcmHU1laGsw1Qul2Po0KGMHDky61IkSaoZhx0GX/86HHoo1NdnXU35CzH7gdG8BTQ0NFBXV0d9fT39+vUrRU2SJNW8Rx+FM85I86nWWivTUkKm755HWfdMSZKk7OywA/z853D44TBnTtbVlC/DlCRJatfWW8MvfgETJhio2mOYkiRJK2SgWjHDlCRJymvrrdOQ35FHwoIFWVdTXgxTkiRppWyzDfzwh3D00bB4cdbVlA/DlCRJWmljxsAxx6SlE5Ysybqa8mCYkiRJHXLggTB6NJx6ataVlAfDlCRJ6rCvfx169IArrsi6kuwZpiRJUqecey7ceis89FDWlWTLMCVJkjqlWzf4wx/SKulvv511NdkxTEmSpE7r1w8uuwyOPx4WLcq6mmwYpiRJUkE22SSFqbPOyrqSbBimJElSwQ49FD78EO68M+tKSs8wJUmSiuLCC+H88+H997OupLTKOkzlcjmGDh3KyJEjsy5FkiTlseqq8MtfwsknZ11JaYUYY9Y15C2goaGBuro66uvr6devXylqkiRJnfTDH8KoUTB+fNFeMhTtlbpAWfdMSZKkynPmmXDRRdDQkHUlpWGYkiRJRdWnT7qz7/TTs66kNAxTkiSp6HbbDebOhRdfzLqSrmeYkiRJXeKcc2pj7SnDlCRJ6hJDhsDgwTB5ctaVdC3DlCRJ6jJnnJHWnsp+8YCuY5iSJEldpn9/GD4cpkzJupKuY5iSJEld6nvfg1//Ousquo5hSpIkdalBg2CNNeCFF7KupGsYpiRJUpf7r/+CXC7rKrpGh8JUCOG0EMJjIYR5IYT3Qwg3hBA2W4nnjQ0hPBFC+CiE8FoI4VudL1mSJFWaLbeEV16BxsasKym+jvZMjQVywChgHNADuCOEsFp7TwghDAH+CdwPjAB+ClwcQjikUxVLkqSKNH483HJL1lUUX0EbHYcQ1gbeB8bGGNtcRSKEcAEwPsa4RavHLgO2jjHuhBsdS5JUE2bPhm99C665psNPLeuNjnsU+Py65o9zVnDOTsAdyz12O3B8CKFnW2GusbGRxlb9gA21slOiJElVbK21YPFi+M9/YNVVs66meDo9AT2EEIBfAQ/EGJ9fwanrATOXe2wmKcgNaOsJ5513HnV1dZ8cgwcP7myZkiSpjOy2G9x7b9ZVFFchd/NdAgwHjliJc5fvfgrtPA7AaaedRn19/SfHm2++WUCZkiSpXOyzD0yalHUVxdWpYb4Qwm+A8cCYGONbeU5/j9Q71do6wMfA7Lae0KtXL3r16tWZ0iRJUhnbZJN0V1816ejSCCGEcAlwMLB7jHH6SjztIdKdf63tCTweY1zckfeXJEmVLYS0gGd9fdaVFE9Hh/lywFHAkcC8EMJ6zUeflhNCCOeFEP7S6jmXARuGEH4VQtgihHAccDzwi0KLlyRJlWfECHjqqayrKJ6OhqkTSHfw3Qu82+qY0OqcgcAGLV80917tA+wGPA2cCXwvxnhtJ2uWJEkVbLvt4Iknsq6ieDo0ZyrGmHedhxjjsW08dh+wbUfeS5IkVaettoK//S3rKorHvfkkSVJJrb02zJqVdRXFY5iSJEklFcp6PfOOM0xJkqSSK2A3u7JjmJIkSSXXowc0NWVdRXEYpiRJUsn16gWttuGtaIYpSZJUcoYpSZKkAvTsCYurZB8Uw5QkSSq5+fNh9dWzrqI4DFOSJKnkFi6E3r2zrqI4DFOSJCkT1bLeVFmHqVwux9ChQxk5cmTWpUiSpCJasiTrCoonxOxXzcpbQENDA3V1ddTX19OvX79S1CRJkrrIokUwYQJcf/1KP6Ws+7DKumdKkiRVn9deg89+NusqiscwJUmSSurll2GTTbKuongMU5IkqaSefBK22SbrKorHMCVJkkrqySdh222zrqJ4DFOSJKlkmprSscoqWVdSPIYpSZJUMs88A1ttlXUVxWWYkiRJJXPTTbDffllXUVyGKUmSVDIPPQSjRmVdRXEZpiRJUklMnw4bbgjdu2ddSXEZpiRJUklMnAhf+lLWVRSfYUqSJHW5JUvgrrvgC1/IupLiM0xJkqQu969/wec/D92qMHlU4Y8kSZLKzR//CF/9atZVdA3DlCRJ6lKvvpp6pAYNyrqSrlHWYSqXyzF06FBGjhyZdSmSJKmTLrgA/vu/s66i64QYY9Y15C2goaGBuro66uvr6devXylqkiRJRfDmm/D//h9cfXVBLxOKVE6XKOueKUmSVNkuuABOOSXrKrqWYUqSJHWJF1+EDz+Eap+t0yPrAiRJUnU64wz4xS+yrqLr2TMlSZKK7o47YJNNYMiQrCvpevZMSZKkovroIzj/fLjhhqwrKQ17piRJUlH9z//A974HtXIDvmFKkiQVzVNPwRtvwIEHZl1J6TjMJ0mSimLx4rQ451//mnUlpWXPlCRJKoozzoCvfx3WWSfrSkrLMCVJkgp2++3Q0ACHHpp1JaXnMJ8kSSrIu+/Cz34Gt9ySdSXZsGdKkiR12scfwze+ARdfDH36ZF1NNgxTkiSp037wAzjqKBg2LOtKsmOYkiRJnfKHP0DfvjBhQtaVZKus50zlcjlyuRxNTU1ZlyJJklqZMiVNOr/qqqwryV6IMWZdQ94CGhoaqKuro76+nn61spyqJEll6uWX4cQT4brrYPXVS/KWoSTv0kll3TMlSZLKy7vvwje/mRbmLFGQKnvOmZIkSSulvh6OOQYuvRQGDcq6mvJhmJIkSXl99FG6a+8nP4HNNsu6mvJimJIkSSv00Udw5JHwve/BDjtkXU35MUxJkqR2NTbCl7+cFuYcNy7rasqTYUqSJLWpJUgdfzzsvXfW1ZQvw5QkSfqUljlSxx4L++yTdTXlzTAlSZKWMW8eHHYYfO1rsN9+WVdT/gxTkiTpEx98AF/6Epx2Guy1V9bVVAYX7ZQkSQC89RZ85Stw4YUwfHjW1VQOe6YkSRLPPZcW5Pz97w1SHWXPlCRJNe722+HXv4arr4YBA7KupvIYpiRJqmG/+x088EDatLh376yrqUyGKUmSalBTE5x6KvTqBX/+M3Rz4k+nlXXT5XI5hg4dysiRI7MuRZKkqvHhh3DoobDVVnDuuQapQoUYY9Y15C2goaGBuro66uvr6devXylqkiSpKj3/fNpj7+c/h+22y7qalRayLmBFHOaTJKlGXHNNGtK76ipYZ52sq6kehilJkqrc4sVw+umwaBFcfz307Jl1RdXFUVJJkqrYjBkwfjxsvz1cdJFBqivYMyVJUpW66Sa45BK49FLYeOOsq6lehilJkqrMokVpb72PP4abb07LH6jrOMwnSVIVefFF2G8/GD06rWpukOp69kxJklQFliyBXA7uvhv+9Cf4zGeyrqh22DMlSVKFe+cdOPjg9Pl11xmkSs2eKUmSKlSMae2o//3fdKfe0KFZV1SbDFOSJFWg996Dk06CzTaDW26BVVbJuqLa1eFhvhDCmBDCzSGEd0IIMYRwYJ7zd2s+b/lj805XLUlSjYoR/vIXOOYY+OEP4eyzDVJZ68ycqdWAZ4DvdPB5mwEDWx0vd+K9JUmqWW++CV/6Erz7LvzznzB8eNYVCToxzBdjnARMAgihQ/sOvh9jnNvR95MkqdY1NaWFN//5T7jwwjS0p/JRyrv5ngohvBtCuDuE8PkVndjY2EhDQ8MyhyRJtejxx+GLX4TevdPcKINU+SnFBPR3gW8ATwC9gKOBu0MIu8UYJ7f1hPPOO4+zzz67BKVJklSe6uvhjDPgP/+Bv/0N1l4764rUnhBj7PyTQ4jAQTHGGzr4vJuBGGMcD3yqgMbGRhobGz/5uqGhgcGDB1NfX0+/fv06Xa8kSeUuRrjqqrTcwVlnwdixWVdUFjo0r6jUsloa4WHgqPa+2atXL3q5/r0kqcY89VTqjdp1V5g0ybv0KkVWYWoEafhPkqSaN2sWnHlm2qD48sth0KCsK1JHdDhMhRD6Ap9r9dCQEMI2wJwY44wQwnnAZ2KMxzSffxLwOjAVWIXUI3VI8yFJUs1avDjtp3fbbWm9qB13zLoidUZn7ubbHniq+QD4VfPn5zR/PRDYoNX5qwC/AJ4F7gd2AfaNMV7XmYIlSap0McKtt6a79Pr3T0seGKQqV0ET0IskbwENDQ3U1dU5AV1SVfv4Y3j/fZgzBz78EBoboVcv6NsXhgyBNdbIukIVw2OPwTnnwMiR8P3vpz9f5eUEdEnSsubPhwcfhIcfhhdeSF/36AHrrgtrrpmO3r1ToJo3D6ZPTyGrXz847DAYPz6dr8rx2mvwox+lP8PLL4f11su6IhWLfxUlqQRihKlT4cYbYcoUWG012Hln2HPPtFntyna6z56d9mXbd1+45BLYZJMuLVtF8MEH8JOfwDvvpHlRm7szbdVxmE+SutCMGXDFFXD//bDllnDggTB6dOG9Sm+9lTa6vfnmFMxUfurr4Ve/SiuYn3pqWu5AnVbWw3yGKUkqsiVL0oTiP/wh9Tgde2xaeLFbkTfw+uMfoU8fOOKI4r6uCjN/PvzmN3DvvWlO1J57Qse2slUbyroFHeaTpCJZtAj+8Q+48krYY48UdtZcs+veb4010jwqlYeFC+Gyy9Jdet/9buqNMkTVhlJudCxJVSlGmDgR9t47TRi/5RY47bSuDVIAN9wAn1/htvEqhYUL0/y1/fZLi23ecQcccIBBqpbYMyVJBXjgATj3XBg3Lg3t9e5dmve98cYU1jbeuDTvp0+bPz/1RN12Gxx3HNx+u3dY1ir/2CWpE+rrlw7j/P3vaeHFUrnppjSpfeLE0r2nlqqvTz1R990H3/pW6okq9nw4VRb/+CWpg269FQ46CI48En772+IFqRjhb3+D4cPTkNHyFi6EH/wg9YBNnOgmuKU2ezacdRYcfjhss03qiTr4YIOUyrxnKpfLkcvlaGpqyroUSWLRojQXavHirhnS+973YP314dvfTkNILRYuTJPaJ05Md4ftu29x31crNn16WuJgxow0sfzss50PpWW5NIIkrYS334avfS0dh3TRNu1jx8LvfgcDBqRekEceSUNJ774LEybAl7/snJxSevxxuPBC6N49Lay67bZZV1TTyjq+GqYkKY9nn4WTT06TjbtyxfGnn4Y//QkaGtKyBzvskBZ6XH/9rntPLSvGNKH80kvTfognnwwbbZR1VcIwlZdhSlLZuvtu+OUv0xYuAwZkXY26yn/+k+arXX017LYbnHBCaW8qUF5lHabsMJakdtx9d1rJ+tpr00rjqj5vvJFuInjmGTjqqLRGWK9eWVelSmOYkqQ2TJ4Mv/51mvRtkKouMaY/30svhZ4904T/8893Urk6zzAlSct5+eW0EOf11xukqsn8+Wm7n2uugVGj0h16gwZlXZWqgWFKklqpr4dvfjPNkVpttayrUTE8/XS6S3LGjLQp9E03lW6letUGw5QktfLd76ZeKe+gq2wLFqQh2quvhs02g+98B4YNy7oqVSvDlCQ1u+46GDwYdt4560rUWc8+C5dfDq++mtbmuu46WHXVrKtStTNMSRIwbx7kcmllc1WWDz5Ic6FuuQU23xy+/vW0JY9UKoYpSSLduXfSSd4WXykWL06La/7tb7BkSdon8eab3a9Q2TBMSap5DQ3wwANw+ulZV6IViRGeew7+/Of08YtfhIsvhnXWyboy1TrDlKSad/XVcMwxrjNUrl56KU0mf+CBNIn8mGNgm23881L5MExJqnk33ph+Wat8TJ+e/kzuuQc+97k0mfyMM6Bbt6wrkz7NMCWpps2fn9Yc8o6v0ooR/uu/0pDdBhvAVVdBXV3qJbzzznRX5WGHwQ9+AD38TaUy5yUqqaY9+SRsv33WVdSe//u/tO8hwPPPw+jRcOCBKUB95ztOJFdlKeswlcvlyOVyNDU1ZV2KpCr18svpdnqVRozw4otw5ZXLPl5XB1dckUlJUsHKevT529/+Ni+88AKPPfZY1qVIqlLz50PfvllXUd0WL4Z774Xvfx/22gt+/3s46ihYd92l55x44tLPZ84seYkdUu71qfTKumdKkkrBzu/iq69P60DdfDPMmQO77ALHHZfuxmu5C2/XXdP8qA02gN12S4/99a9w111w0EFwwAGfft0XX4QttijZj/Ep+epTbSrrnilJ6mobb5zuHFPhXn89zYM64AA4/vjU6/eLX6RV5X/4Q9hyy2WXMxg4MC1z0BKkXn4Z1ltv6XDfO+8s+/oXXZR/UdVZs9J7doV89al2hRhj1jXkLaChoYG6ujrq6+vp169fKWqSVCNmzIBzzoH//d+sK6k8jY1p7afbbkt74g0eDOPHwxe+UPy7I++4IwWlL385ff3YY2n18xEjYMoUOO00GDIkfe/RR9P3v/3t4tagTJX1qmIO80mqaRtskHoYGhvdSmZlvPZaCk933w2LFqXhu6OOSnvhdeUimhdfnNYDg/Rndeih8Mgjad7VppvCV7+a5mUB7LBD2mdxwgQYMKDrapJaGKYk1bwjjoDLLkvrHmlZc+akhTPvuisFqSFD0jYuf/oTdMVAwRtvpKA2fz4ccgh85jOp12v99aF793TO5MnpvVsmsO+wAzz8cJoY3vLY+PFpOO4HP+j6+iTDlKSa9+Uvwz77pF+O66+fdTXZWrgwDZvddRc88wyssQbsvjuccgp89rNd+97//jf8+Mdp+O7NN1Pv04MPpvAycuTS815/Hfr3X/p19+6w+uowderSMDV2bOqdWj5MzZkDP/95WqKhPX36wI9+tPL1SYYpSTWvWze45JI0VHT99bW1VMKCBfDQQ3DfffDUU9CzZ1pAc8IE+OlPS7t9y/HHp7lr3bvDWmul3qaFC+Gtt5ZOUgf44IO0an1rvXvD3LlLvx4wAF599dPv0b8/nHdecevr06dzr6fqYZiSJNL+b2efnXqnrrwS1lkn64q6xpw5KQRMnpyGz/r0gZ13Tnfg/ehH2W3d8u9/p6GzlmUPnnoq9Yr17p0ebx1Y6uo+3bM0f/6n50cVcw7Xiuq7+2742tfSHYsDBqSwN2kSHHssHH10up523jntLdiyYGmvXnDSSWmJhcMOK16dyoZhSpKa7bwzXHghHH44nHoq7Lln1hUVpqkpDX099FA63n8f1lwTRo1K88R+8pOl85CydvfdsMceS7+++uq0kGcIKaB8+OHS722+OVx++dKvGxth3jzYcMNlX7OtYDh7dlo6oaPDfCuqb4890nvvv38K4W++mYZE99gjDQVC+hkOPzw9Z/Dg9Lyjj07Dy6p8hilJamXo0LTQ5JlnpknWZ52V7SKRK6upKa2D9OST6XjppRQYhg2DnXaC889PaySVq/vuW1rfc8+lnqCWu/e22CItYdFizJgUDN96K81xu+++NKeqdZhavDjNo1reWmt1bphvRfW1mDQp9faNHZv2GQT4ylfS+ljjx6fAN3x46hUcOnTZFeBV2VxnSpLa8eqrKYTMnp16GPbbr+1f0KU2e3bqcWo5Xn89zW3aZBPYdtt0bLpp+fQ6rYxBg+Cqq1JoamhI85Nalqr44AP4+tfTfLYWd90F116betnuuy8NobWeIP/gg+n7v/xl19cHaU7XVVelob/bb089Tu+9l3qhhg2DW29Nz12wIPVqHXZYuitSK811piSpEm28cRpOmjMn/SI/5pgUWkaPTluhbLll10w+XrIk/SJ+/fW0OnvLx5kzU2/TWmulX9DDhsHee8NGG3XtGk9d7aWX0sTwMWPa/v6AAbD22qlNWnqHvvCFdEDq/VneP/+ZJtGXor7WevdO888mT14a7g4/PO1LeM016euWuVKqHoYpScqjf//UE9GyRcpDD8Ett8AFF8BHH6U74AYOTL0XgwalCdKrrrr0gDTs1PqYOzf1MLU+GhpSWOrWLYWGIUNSUNpjj/Rx3XUrOzS15777UjhdkbPOSndcnntu/tdraEirpe+wQ2nq+9e/0vpTN9yQ/txmzUqbOT/2WPr+McekeV0tPYWHHpp6D1U9HOaTpAItXpx6jd55B95+O/0y/89/0rFgQTqnZ09YZZX0sWfPNBzUv3/qZWo5Vl+9OsNSPv/3f2m+U+u1pNryxBOpnVc0aTvGtD3QiSem3qxS1qcuVdZ/M8o6TOVyOXK5HE1NTUybNs0wJUlaoQ8+SMOk1bq0RQ0zTOVhz5QkSVqRsg5TJVzbVpIkqTyEEHqGEDbMf2Z+hilJklRTQgjdgN8DV4QQCt6R0zAlSZJqzQXAX4FDgfNDCGsV8mLlMGcqrxBCP6AeqIsxNmRdjyRJqkwhhABsHGN8pfnrOqBXjPH9Tr9mhYSpAKwOzIuVULAkSaoZFTHMF5MGg5QkSeqIEMKRIYTbQghNIYQHVnDeZ0II74UQZoUQrg0hjF7Z93AFdEmSVLVijH8PITwJXAIMX8GpB5Fy0dkxxt905D0qomdKkiSpALsCfwHWDiH0Xf6bIYTdgPeBtYDJHX1xw5QkSap2mwG3N3++UetvhBBWATYF1iDd7PZcR1/cMCVJkqpdiDHOBBYAQ5b73pHAP0i9V1NijEs6+uKGKUmSVLWaF+V8s/nL12kVpppXQJ8TY5xHClP3d+Y9DFOSJKmatQ5J01m2Z+rAGONNzYFrQwxTkiRJn7IN8HTz59OBzwKEEPYE7mh+fFegEXi8M29gmJIkSdWse4yxqfnz6cCQEEJvYEiM8cXmx3cFHo0xNnbmDQxTkiSpKoUQ1gTmtHqoZZjvaNLefC06PV8KDFOSJKl6jQeeavX1dKAvMDPGuAAghNAfGAa0uzp6PpmugN5qzz1JkqQVWen9eUMImwMXArsDb4YQLowx5oDXgBuaJ513A/4MbAkE4JQQwuc6uvo5ZLzRcQihH2mBLEmSpBWpizE2ZF1EW7IOUyvbM7U68BawPjCvk2/3KLBDJ59bDs8v9DVsw8Kfbxtmfw0WWkOlP78crsFivIZtaBt25v1Xumeq1DId5mtulLwpM2UuIDVkp1JpCGFJIYk26+cX+hq2YVGe3/Kpbdi557Z82un2K7SGSn9+OVyDxXgN29A2LEYblpNamoCeq/DnF+s1snz/Sn9+MWT9M2T9/GLI+mfI+vmFKod/i7J+fqFsw8Jl/f5Flekw38pqNbeqbMdLy51tWDjbsDC2X+Fsw8LZhoWzDT+tUnqmGoGzmz+qc2zDwtmGhbH9CmcbFs42LJxtuJyK6JmSJEkqV5XSMyVJklSWDFOSJEkFMExJkiQVwDAlSZJUgEzCVAjhxBDC9BDCRyGEJ0IIu+Y5f2zzeR+FEF4LIXyrjXMOCSG8EEJobP54UNf9BNkrdhuGEI4NIcQ2jt5d+5NkpyNtGEIYGEL4ewjhpRDCkhDCRe2c53XY/rl529DrMG8bHhxCuDOEMCuE0BBCeCiEsFcb53kdtn9u3jasteuwg+23SwhhSghhdghhYQjh3yGEk9s4r6auwZKHqRDCBOAi4CfACOB+YFIIYYN2zh8C/LP5vBHAT4GLQwiHtDpnJ2AicCWwdfPHq0MIO3bdT5KdrmjDZg3AwNZHjPGjrvgZstbRNgR6AbOaz3+mndf0OiywDZt5HbbfhmOAO4F9gO2Ae4CbQwgjWr2m12GBbdisJq7DTrTfAuASUjtuAZwLnBtC+Ear16ypaxCAGGNJD+AR4NLlHnsROK+d8y8AXlzuscuAh1p9PRGYtNw5twH/KPXPV8FteCwwN+ufrVzbcLnz7gUuauNxr8PC29DrcCXbsNX5U4GzWn3tdVh4G9bMdVik9rsOuLLV1zV1DcYYS9szFUJYhfQ/gTuW+9YdwM7tPG2nNs6/Hdg+hNAzzzntvWbF6sI2BOgbQngjhPBWCOGWNv6nVhU62YYrw+uw8DYEr8OVbsMQQjfSprNzWj3sdVh4G0INXIdFar8Rzefe1+rhmrkGW5R6mG8A0B2YudzjM4H12nnOeu2c36P59VZ0TnuvWcm6qg3/Tfrf2HjgCOAjYEoIYZPCSy47nWnDleF1WPjP63XYsTb8f8BqwNWtHvM6LLwNa+U67HT7NYfMRuBxIBdj/N9W366laxBIv0yzsPyy66GNx/Kdv/zjHX3NSlfUNowxPgw8/Mk3Q5gCPAl8F/heQZWWr664ZrwOC/h5vQ6BlWzDEMIRwI+BA2KM7xfjNStYUduwBq/DzrTfrkBfYBRwfgjhlRjjPwp8zYpV6jD1AdDEp9PpOnw6xbZ4r53zPwZm5zmnvdesZF3VhsuIMS4JITwGVNv/xKBzbbgyvA6L/PN6HbatedLwH4BDY4x3Lfdtr8PC23AZVXwddrr9YozTmz99LoSwLimUtoSpWroGgRIP88UYFwFPAOOW+9Y44MF2nvZQG+fvCTweY1yc55z2XrNidWEbLiOEEIBtgHc7XWyZ6mQbrgyvw8LbcBleh5/W3JtyBXBkjPHWNk7xOiy8DZc/vyqvwyL+PQ6ku3Vb1Mw1+IkM7hyYACwCjiPdVnkhMB/YsPn75wF/aXX+ENKtmL9qPv+45ucf0uqcnUm9LP8NbN78cTGwY9Yz/CuoDX8E7AV8lvSPxh+b23CHrH/ecmjD5se2aT4eB/7W/PlQr8OitqHX4Yr/Lh/R3B4nkv7n33LUeR0WtQ1r5jrsRPt9G9if1Eu3CfBVoB44t1avwRhj6cNUc0OfCLwONJJS8ZhW37sCuHe588eSxqsbgenAt9p4zS+RJg0uIt3WeXDWjVtJbdj8F+iN5u+/T7rzYqesf84ya8PYxvG612Hx2tDrcMVtSFpSoq02vMLrsHhtWGvXYQfb77vA86T/oNeTfq+cAHSr5WswNP/QkiRJ6gT35pMkSSqAYUqSJKkAhilJkqQCGKYkSZIKYJiSJEkqgGFKkiSpAIYpSZKkAhimJEmSCmCYkiRJKoBhSpIkqQCGKUmSpAIYpiRJkgrw/wGYWm7aH0Y/AwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "star_plot_joined = plots(stars,'mass','radius',joined=True)\n",
    "#show(star_plot_joined,ymin=0,xmin=0)\n",
    "plt=star_plot_joined\n",
    "#plt.set_aspect_ratio(.05)\n",
    "plt.set_axes_range(xmin=0,ymin=0)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "plt_bo1=plt\n",
    "plt_bo2=plt\n",
    "plt_bo0=plt\n",
    "plt += point(EW)\n",
    "plt += text(r\"$\\hat\\rho(0) =\\hat \\rho_{\\mathrm{EW}}$\", (mass_EW+.02,radius_EW-.05),\\\n",
    "            fontsize='medium')\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "plt.set_aspect_ratio(.1)\n",
    "show(plt,axes_labels_size=1.2)\n",
    "plt.save('plots/M_R.pdf',dpi=600,axes_labels_size=1.2)\n",
    "#\n",
    "star_plot_unjoined = plots(stars,'mass','radius',joined=False)\n",
    "#show(star_plot_joined,ymin=0,xmin=0)\n",
    "plt=star_plot_unjoined\n",
    "#plt.set_aspect_ratio(.05)\n",
    "plt.set_axes_range(xmin=0,ymin=0)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "plt_bo1_unj=plt\n",
    "plt_bo2_unj=plt\n",
    "plt_bo0_unj=plt\n",
    "plt += point(EW)\n",
    "plt += text(r\"$\\hat\\rho(0) =\\hat \\rho_{\\mathrm{EW}}$\", (mass_EW+.02,radius_EW-.05),\\\n",
    "            fontsize='medium')\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "plt.set_aspect_ratio(.1)\n",
    "show(plt,axes_labels_size=1.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "id": "opposite-volleyball",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAiEAAAGPCAYAAACK6QCEAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAAA310lEQVR4nO3deZhcVZn48e9LIIFAEpawo4SwhE0Jm0BEFGQZRBAVN2QTkflpAEVURhFBRRZHx5HFcRtBwQVQEUcBETCyRAw7CBIkIWGJLIFANpKQ5Pz+OLftSqWqu6q329X9/TxPPbfr3HPvPXVy0/X22W6klJAkSeprq5RdAEmSNDgZhEiSpFIYhEiSpFIYhEiSpFIYhEiSpFIYhEiSpFIYhEiSpFIYhEiSpFIYhHQiIg6IiP+JCOtKkqQe5BdrByLincDpwCzg8ohYteQiSZI0YPilWkdEHAgcBrwjpbQkIg4DvgucUG7JJEkaGMJnx9QWEWumlBZ0liZJkrrGIESSJJXCMSGSJKkUjgmpEhHnAnsBbwUCuA2YC6wGrE4O3H4FXJJSeq2sckqS1OrsjqmhmI77IvB0SukNVfu2A24FHgX2TyktLqGIkiS1PLtjatsJWBu4vnpHSunvwC3A3sBBfVssSZIGDoOQ2vYttjfU2b9FsX2594siSdLAZBBS277AAuD26h0R8RZgd+D3KaVb+7pgkiQNFAYhVSJiCPAWYFJKaUllekR8APgZcB7w7pKKKEnSgODsmJXtAowCVo+I84u0LcnjPy4BxqeUXiyrcJIkDRQGIStrGw9yekrpnrbEiPgMcCbwU/LMGUmS1A12x6zsbcB84P6q9P8BRgKf7ePySP1aRMyIiEkN5n1bRKSIOK53SyWpFRiEVCiekrs3cGdKaVnV7tcX2436tlQa7Cq+uFNEXFwnzwYRsaTIM6nB86aq1+KIeDwi/jsi1uvRDzFIRcRhEXFpRDwaEQsiYlZE3BQR/1Z22aT+wCBkRbsBI6gxK4b2bprn+q440goWAUdGxLAa+44mr/C7tMlzPlgcezTwGeDvwCeBSRExtBtlVfZ98kD335Hr9b+BTYHrI+KMEssl9QsGIStqCzRqBSE7Ftt/BSERMbbXSyS1uwZYB3hXjX0fAa4Dml3B958ppSuK10UppUOL6+wIHNqt0grgw8DWKaXPpJR+mFL6OrAr8A/grIhYp9ziSeUyCFnR/sBy4M4a+6YV2wQQEbsBH+ijckmQWy3uJQcc/xIRbwJ2AC7toevcXGy3buagiNglIm6JiPkR8VJE/CQiNmzw2OERcU5E/KPoFnohIq6MiG2q8j1e3d0UEZ8rupNuqEr/UpE+tnh/dvF+TI3rrzSupch7WUTsHxF3RsTCiHguIi6MiLUa+VwppZtT1bMxUkoLyS0jqwHjGjmPNFAN+iAkIjaKiD9GxP3AfuQ6uSUivleV9ULg28BbI+IbwHuAb/RpYaUcaBwYEZtVpB0PPE/+YusJWxXbZmaBbUYOXqYDnwN+DRxF7tZZs6MDi7FY1wNnAA8BnyZ/zncCU4rnNbW5BdgrIoZXpO1H/uPhLVVdSPsBM1NK05v4HNV2AX4D/IXcXXUrcDLwu+IZU121abF9vhvnkFpfSsmXL1/9+EWesZWA/wDWJY8N+UKxbw3y4wO+UbyfT15or5HzJnLgMLp4bQVMJHfpzAM2aPA8M4pzfaoq/dQi/Ywan+W4irQTirRvVR3/5iL9xoq0DxZpBxbvVys+80+K9H0q6mUR8L8Vx55d5BlT5zNMSivXTwIOr0r/dpH+4S7+e+4EvAbcVva95ctX2a9B3xIitZKU0kvAtcBxRdJ7yIvr/aiLp9wPeKF4/QO4GHiE/CXfzF/pc8nT2Ct9p0jvbHXhd5O/1M+pTEwp3UFu+Xh7RIwskm8ptm8vtnsAa5IHfL5Qkf5mYFhF/q6amlL6TVVa2yKGTa+aHBEbkMfcLAI+1r2iSa3PIERqPZcCW0fE3uSumCkppUe6eK67gQOAA4GPkrtDNiI/O6kZ01NKKwyKLd5PJ6843JGxwHOp9krED5F/T40pzvk88DA5eKLYvkRe1+dPVenQ/SDk79UJKaV/klufOvtcK4iIdYE/ApsA704pPdrNskktzyBEaj03Ak8DZ5FndHW1FQTgxZTSTSmlP6aUfgS8lTy+4pqIWKOJ86Q66dHBvso8zey7BdilmFmyH/CnlNLyIn2PYtDofsDfi4ChszJC/dWju/O52jPnAOQmYFvgPSmlmxo9VhrIDEKkFlN84f6EPJtrEfCLHjz3HOCL5NaJTzZx6JbV64oU65lsQW4N6cg0YMM6C6TtQA6KZlSk3UL+3XUwsCfts3luJo8ROYS85k91K8hLxXbdqnKuDmxcp2zbVydExMbkLrCGBrwWwdIfi8/y3pTSdY0cJw0GBiFSa/oe8GXg/6WUXunhc19O/oL9bESMaPCYkcAnqtI+UaRf08mx15BbFj5fmRgRe5FbNG5KKc2t2DWJHJicQR73cTNASulx4EngS8AQ2oOTNo8V2/2r0k+l/u/CcRFxeFXa6RXl7lARgNxEXnfliJRST81gkgYEH2AntaCU0pPk2R69ce6lEXEe8APgU8BXGzhsGnnxrR2Be8gLch0PPEoeNNqRy8grtp5WrOFxC7A5eabO3KIMleV7OSLuK67xdErpsYrdfwKOJQcpk6quc1NRnq8UrS5PkB/TsCcwu07ZHgKuiIgfkAfu7gscAfwZ+HknnwtyC8gu5NaqURFxVNX+yal7U4illmZLiKRafkxuVfh0RIxqIP/T5JkpY8nr57yX/MTpt6WUOhzkmlJaSu5aORcYTw5aPgr8HtgjpbTS4FDaWzmqu1za0u8vupYqr7OMvNrsJPJaH+cDQ8njYOqV8V7gcGAC8E1gH/IMokOLbrHO7FpsP0huYap+7dPAOaQBK1JqeGyVJA0aEZGAH6eUjiu7LNJAZUuIJEkqhUGIJEkqhUGIJEkqhWNCJElSKWwJkSRJpTAIqSOykRHR0ZLSkiSpi1ysrL4RwCvk5ZnndpK3mn1ckqS+1nJ/NNsSIkmSSmEQIkmSSmEQIkmSSmEQIkmSSmEQIkmSSmEQUiUiJkbEI8CUsssiSdJA5oqpdUTESIopuiklp+hKkvq7lpui6zohktQHbr0Vnn8ejjhi5X0//jH87Gfwgx/AN74BDzwA8+fD8uWQEqyyCqy6KgwdCmuuCWuvDeutBxtvDKNHw7rrwrhxsMkmsPrqMHJkn388qUtsCanDlhBJPWnEiBxYPPYYbL31ivsOOABuugl+/nM46SR48cXmzx+Rg5O5c2GrrWD77WH4cDj6aJg9G9773hzErGIn/EBmS4gkDSRLl8JXvgI77ZS/yLvqc5+DJ5+EMWNW3vfDH8LkyfC+98Eb3pBbTF55Je9bsgQWLcoBzKuv5iBj/vy8XbgwByzPPw8vvZSDjHnz4B//gOeeg5dfhilT8vtf/QquvRZ+9CN44gl4+9vhLW/p+ueReoItIXXYEiIJ4I47YO+9YbPN4Kmnyi5Nx1KCBQtykDFkCPz2t7DhhnDppfDGN8Ill8Dxx+dAZPfdYbfdcmBy6625FSWl3L2jltVyLSEGIXUYhEgCWLYMzjsvf4kfdljZpememTPzWJIvfQkOOgjOPx/+/GeYNCm38ixblltrhgyBxYtzYKKWYhAyUBiESBro5s2Df/4Txo6FXXeF116D++6D8eNh1qw8fmXDDcsupZrQckGIQ5QkaZAaMQK22SbPvHngAXjkERg2DNZaK8+yWXVV+Otf4T3vgQcfLLu0GogcmCpJWsGUKblrZtVV4eyz4ZprYLvtcpeU1JOabgmJiM9HxNURMT0iUkTM6G4hIuKq4lyP1tk/NCK+FBHTImJxRMyMiAsiYniNvJOKc9V6Hd7dskrSQBeRAxCAL34RvvUtOO20/P700+Goo/KsHam7mh4TEhEJeAm4F9gVmJtSGtPlAkQcAvwWWAw8mVLatkaeXwLvBS4HbgV2Aj4O/Bk4IKW0vCLvJGAH4NQal5uUUnq6wXI5JkTqBx59FN71LjjmGDjjjLJLo7XWap+BU2u6sUrVcmNCutIds2VKaTpARPwNWKurF4+ItYDvFK9D6+Q5iByAXJRSOqUifQbwDeBI4IqqwxaklKrTJLWgadPyAMnJk8suiQBuvhnmzGkPQObPz4uiuQiauqLp26YtAOkh5wCrAR39ffPhYvvNqvTvAK8CR9U6KCJWiYiREeF/DamFHXII3Hkn/PSnZZdEAHvsAf/2b/nnBx7I64q8//3llkmtq7Qv6IjYHTgZOLWT7o43AbNSSjMrE1NKrwL3F/urbQrMJ3enLIiI6yJit07KM6wIWkYWXTEjGv80knrTHnu4ZkV/5koP6qpSZsdExKrAD4CbUkpXdpJ9U+CROvueBvaKiOEppYVF2gxgMvAQeZzJzsApwB0RcXBK6ZY65/o8cFbjn0KSBreddoIXXsgP1ZO6oqwpuqcB48hjPToznBxM1LKoIs9CgJTScVV5fh0RV5AH0n4X2KbOuc4D/qvi/QhykCNJqmNERZvxww/nxc/237+88qi19Hl3TERsSW5xODelNK2BQxYCw+rsW6MiT10ppanAVcDWEbF1nTyLU0pz217AvAbKJkkqHHhgfiLwww+XXRK1ijJaQr4JzAGujIgxVWVZrUh7NaX0XJH+DLBZnXNtCsyp6IrpyIxiuz7wjybLLEnqxNFH5wBk883LLolaRRlByBhgE2Bqnf1PAH8AivHX3AUcFRGbVw5OjYg1gPHAbQ1et60F5NkmyytJasD555ddArWaXg1CImJjYBR5EbK21opTi7Rq3weWACcBz1Wk/4w8Dfc08gDTNh8nd8f8az2QiFiHvEbICmv5FTNj3g883MNTjCVJUhd1ZcXUo4G2xraTgaG0r+Hxckrp4oq8lwHHAvumlCZ1ct4ZwKI6K6ZeAxwO/IT2FVM/QW4FeXvbiqnFsuzfA64GHicPaB0PHAcsBfZPKf2lwc/piqmS1AVLl8Jtt8GECfmBeOozg2LF1I8Cb61K+2qxnQlcTM/7IHkK7THFz8+RZ7J8uXLJdnIXz5/JXTkbkge0ziK3lpyfUnIsiCT1sq9/PS+x/7nPwQUXlF0a9WdNt4QMFraESFLX/OEP8PGPw3/+J7y3kYUY1FNariXEIKQOgxBJUotpuSDE56pIkqRSGIRIg8gTT8CUKWWXQpIygxBpENlnH9hzT3jssbJLIkkGIdKg8s53wt57w0YblV0SDXTf+Q7ceGPZpVB/58DUOhyYKkldc999sMsuMHp0fsqu+kzLDUwt6ym6kqQBascd4dRTYbvtyi6J+jtbQqpExERgIrmrahy2hEiSWkPLtYQYhNRhd4wkqcW0XBDiwFRJklQKgxBJklQKgxBJklQKgxBJUo947bWyS6BWYxAiSeq2hx6CtdeGo44quyRqJQYhkqRuW7Ikv+bNK7skaiVO0a3DKbqS1JzZs2HUKFhttbJLMmi13BRdV0yVJPWI0aPLLoFajd0xkiSpFAYhkiSpFAYhkiSpFAYhkiSpFAYhkiSpFAYhVSJiYkQ8AkwpuyyS1J/86U9w1VVll0IDieuE1OE6IZK0ojXXhIUL4fHHYcstyy6NanCdEEnSwHTGGfD007D55mWXRAOFLSF12BIiSWoxLdcS4pgQSZJUCoMQSZJUCoMQqRMvvAAnnwx/+UvZJVEruvZaOOcciGh//fu/l10qqX8wCJE6cdVVcPHFcO65ZZdEreJXv8qzR375S3j3u+HMM1fc//3vw6abllM2qT9xdozUiQ9/GGbNgiOOKLsk6s8uuwxWWQWOOQb++leYPh2mToXTTsutaT/9KSxd2p5/1iyYOdOZJhrcnB1Th7NjJDVqzhxYd93889y5MHQo3HEH7LMPrFr1p94TT8DYsfnnF19sP64M8+bBkiWw3nrllUE9quVmx9gSIkld8Oyz8LvfwZFHwjrrwAUXwJAhMGJE3r/ffrWPGzMmd8+st165AUhK8IY35ABq2jQYPbq8smjwsiWkDltCJHXkuOPgxz/OwcfnPld2abpmt91yV9FDD8HIkWWXRj3AlhBJGgw+9KHcGvKOd5Rdkq67++7cIhIt99WlgcKWkDpsCZFU7cEH4dBD8xTbL3yh7NJIK2m5cNIpupLUoOnT4ckn4Z57yi6JNDDYHVMlIiYCEzFAk1ThllvyAM4pU2C77coujTQw2B1Th90xkiqNHZun106aBG99a9mlkWpque4YW0IkqRPLlsGECbDzzrDnnmWXZkVLl8I735mnB//f/+UF06RWYRAiSZ249da84umWW8KwYWWXZkULF+byRcCiRTB8eNklkhpnzCxJndhrr9wd8+KLcMMN8M9/ll2idiNHwr33wn33GYCo9TgmpA7HhGgweO21/AyTes8vufdeWLAA3vKWvi1XX/jVr3LrwezZsNFGcNhhHeffYQd45JH88+qr5wcbHnpo75dTakLLjQmxJUQapJYvhxNPzCt/Pv30yvtnzMiPoW8mADn9dJg/v6dK2HumTs2f7z3vyXXwi190fswhh7T/vGgRfPrTvVO2u+6CD3wAHn64d84v9ScGIdIgdfrpcNRRcPXV8B//kbsaKn32syt/0aYE556b0886Kz8x9pVX2vefdBKcemrvlz0luPnm+rNUOivnWmvBJZfkFUMXLID11+/8mq9//YrvH38cXvc6OPZY+P3vYfHixsq+dCm8+mr9/ZdemltZfvazxs4ntTK7Y+qwO0YDWUp5zYuttsrvX3klf4lusEF+P3kyXHEFfOc7Kx53ySXw29/CH/6Q3593Htx5Z24xafP1r8PWW8O73907Zb/qKrjuutzicvfduUWjWiPl/MlP4GMfy+M9rrwSNtyw4+suXAgHHQS3355noixb1nH+CNhmmzybZpNNclAEsMsuMHMm/P3v7fVdadasPAj2+ON9uq2a1nLdMQYhdRiEaDA76iiYODF/QVfafPP8ZfrhD+f3zzwDm20GTz2VtwAvv5zHV9x6a++W8bLL4OyzawchnZVz0SL4yldyOc8+O5f5lls6H9i5fHkOEtZdFx57DM45B268EebN6/i4IUNyi8uwYTB+fA5CHn2088BHalLLBSF2x0iD2F135afAnnFG/su8ze23w667rpj3scfykuU77NCetummMGpU7hpps/baOe3BB3u16HU1Us7LL4eDD86tFDfcAG9+c952ZpVVchAzfHgOJn75S5g7N7eSXH11Dt522CF372y4YQ6CfvrT3HLTNrV3ypQ8BscARHKdEGnQ+sUvcnfF//4vPPcc7LFHDkRmzYLRo2Ho0BXzT5uWt9WPfB8xIn/xV5owAa6/Ht74xt4rfz2NlHPIkBVbL3bffeUxH81YYw044oj86szQoSvXrTRYGYRIg9C0afCZz8ADD+S/7jfeOA+YvOWW/GVda6zCnDl5u+aaK6avtVb7vjY77ZRbG8rQSDmPOQb+67/g2Wfz2I3Ro2G33fq2nJIMQqRB6YIL8pTTtoGPKeVxEbNn5/ESo0atfMyQIStu27z2Wg5gKq27bnuLRKVly+C9783X6MyoUXnAaLMaKeeqq8LnPtf8uSX1LIMQaZBJCa65Bn70o/a0xx7L00a32CJ3zdTSNo11+fIV0xcsWDloWWedFafEthkyBH7zmy4XvSHNlFNSuRyYKg0yjz6aWzwmTGhPu+66/OU9YULumnj55ZWP22KLvK0MUpYvz3nHjl0x77Jl5Y17aKacksplS0iViJgITMQATQPU5Ml5hkdbV8zy5Xlw6uc/nwOHjTdeeeEyyF/uW22VVxt9wxty2tSpuWtlv/1WzDtnTu0FwPqiO6aZckoql0FIlZTSJcAlFeuESAPK5Ml5+/e/w3bbwbe+BdtvD5/8ZE7fdtvcirB0aR47UenYY/MiX22zQC69NK+1MW7civlmz25fN6RST3bHLF++cpdLs+WUVC4XK6vDxco0UG23XV6Sff58eOmlvPT48cfnWSJt3v/+vKx79Vohr72Wl3hfsiS3VMycCRdemMeAVDrzzLxg2Akn9Hz5r78efvhDuO02eOGF3IW07ba5NafZckoDTMstVmYQUodBiAaiOXNyN8xjj7Uv2V7L9dfnL/m2pcabtf/+8IMftI/PkNQnWi4IcdyDNIhMnpxX6uwoAIG8muj99+eVQJv19NN5jQ4DEEmdMQiRBpG77258cObXvgbnn9/8NS66CL7wheaPkzT4ODBVGkQmTmx86uzOO8Pzz+dVVBsNXO6/Pz+Nd489ulxESYOIY0LqcEyI1LyvfS2vRLraamWXRBqUWm5MiEFIHQYhvSMlOOus/GySk04quzSSNKAYhAwUBiG9Y/p02HLLvP7EkiUrTguVJHVLy/1GbXpgakR8PiKujojpEZEiYkZ3CxERVxXnerTO/qER8aWImBYRiyNiZkRcEBHD6+TfNSJuiIhXImJeREyKiH26W05139ix8N3v5sfIG4BI0uDWdEtIRCTgJeBeYFdgbkppTJcLEHEI8FtgMfBkSmnbGnl+CbwXuBy4FdgJ+DjwZ+CAlNLyiry7F+nPAxcX5z0R2BY4OKV0U4PlsiVEktRKWu5Pu64EIWNTStOLn/8GrNXVICQi1gIeJgchhwKLqoOQiDgIuAG4KKV0SkX6acA3gKNTSldUpP8FeAOwfUrpySJtVHGdhcC41MCHNgiRJLWYlgtCmu6OaQtAesg5wGrAGR3k+XCx/WZV+neAV4Gj2hIiYiywJ3B1WwACkFJ6BfghsDXg5EFJkvqB0tYJKbpNTgaOTCnNjfoDBN4EzEopzaxMTCm9GhH3F/sr8wJMrnGeyRV57qxRnmHAsIqkEZ19BkmS1HWlrJgaEasCPwBuSil19rDuTYGn6+x7GlinYoDqphXptfIC1Hi2JwCfJ3e/tL3qXVOSJPWAspZtPw0YB3yigbzDyYNLa1lUkadyWyt/dd5q5wGjKl71ghVJktQD+rw7JiK2BM4Czk0pTWvgkIWs2E1SaY2KPJXbWvmr864gpbSYiuClg+4hSZLUA8oYE/JNYA5wZUSMqSrLakXaqyml54r0Z6jfKrEpMCeltLAiL3Xyd9RVI0mS+lgZ3TFjgE2AqcATFa9NgbHFzz+uyH8XsElEbF55kohYAxhf7K/MCzChxnUnVOWRJEkl6tWWkIjYmDy+4smK1opTi7Rq3weWACcBz1Wk/4w8Dfc04JSK9I+Tu1j+tUZISmlaREwB3hcRX0opPVWUYyTwUWAaNWbGSJKkvteVxcqOBtpaJU4GhtK+hsfLKaWLK/JeBhwL7JtSmtTJeWdQY7GyYt81wOHAT2hfMfUTwG3A26tWTN0DmEQOZC4kBzb/DmwHvCOldGODn9PFyiRJraTlBjN2pSXko8Bbq9K+WmxnkpdK72kfJE+hPab4+Tngv4AvVwYgACmlvxbPifkacDYwBLgb2L+zQEiSJPUdn6Jbhy0hkqQW03ItIWWtEyJJkgY5gxBJklQKgxBJklQKgxBJklQKgxBJklQKgxBJklQKg5AqETExIh4BppRdFkmSBjLXCanDdUIkSS3GdUIkSZIaYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAyCM2fD5dfDq+8UnZJJEmDmUHIIHT++XDMMXD22WWXRJI0mK1adgHU9w45BG67Dd71rrJLIkkazCIlnzpfKSImAhPJrUTjgFEppblNnsZKlST1tSi7AM0yCKkjIkYCr2AQIklqDS0XhDgmRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgpEpETIyIR4ApZZdFkqSBLFLyqfO1RMRI4BVgVEppbpOHW6mSpL4WZRegWbaESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiEtKA5c+ALX4D77y+7JJIkdZ1BSJWImBgRjwBTyi5LPVdcAeedB2edVXZJJEnqukgplV2GfikiRgKvAKNSSnObPLxXK/X55+Gcc+DII2HPPXvzSpKkFhJlF6BZBiF19OcgRJKkGlouCLE7RpIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklcIgRJIklaLpICQiPh8RV0fE9IhIETGjyeNXi4jvRsQ9ETE7IhZHxBMRcWVEjK9zzC4RcW1EvBgRiyLibxHxqYgYUiPvpKJctV6HN/t5JUlS71i1C8ecC7wE3Aus3YXjhwK7AbcDlwPzgNcDHwGmRMTBKaWb2zJHxD7AjeQ1Oy4EXgAOAL4FbA+cWOMas4FTa6Tf3YXySpKkXtD0YmURMTalNL34+W/AWimlMd0uSMQmwJPALSmlAyvS7wPGATu2XbdI/x45AHlLSun2ivRJwJjulsnFyiRJLWbgL1ZWGQj0sGeBhcA6bQkRsTYwHri1xnUvK7YfqXWyiFglIkZGhONeJEnqh0r7go6IIRExOiI2jIjdgCuAEcDvK7KtXmwX1jhFW9oeNfZtCswnt2QsiIjrimtIkqR+oitjQnrKdsBDFe/nAV8HvlaR9jzwIrBnRKyRUnq1Yt++xfb1VeedAUwuzr0Y2Bk4BbijGG9yS63CRMQwYFhF0oimPo0kSWpKtx5g150xIRGxJrAXeaDqVsCR5IGjp6eUFlTk+yLwVeAG4EvkQaf7A98AhhefocNgKiLGkQfSPpNS2qZOnrOBs2rsckyIJKkVtNyYkNKCkBrnWoscKDyRUjqoIn0V4BzybJfK7pnTgK8Aq6aU1m3g/JcCxwHbpJT+UWN/rZaQpzEIkSS1hpYLQvrNoM2U0nzg18CBEbFlRfrylNIXgPXJLScTgA3I03tHA482eIkZxXb9OtdfnFKa2/Yidw9JkqReUuaYkFrWKLbrAtMqdxRByp1t7yPiCHLUd12D59662D7bzTJKkqQe0KstIRGxcURsGxHDK9LWrzVtNiI2At5HntXycCfnXY+8aNps4LsV6etExNAa+XcD3g883ItTjCVJUhOabgmJiKOBzYu36wNDi8GjAC+nlC6uyH4ecCx5JsukIu3DwKci4hrgCWAJsE2Rbx3ghJTSv6bkRsQ7gM8CfyS3YmwOnFDkPSylNLviem8FvhcRVwOPk2fHjCePBXkN+Fizn1eSJPWOrnTHfJT8ZV/pq8V2JnAxHbsN2B04FNiIPDvmOeAm4NsppclV+WeQg4lTyN00s4GbgXNSSlOr8k4F/gz8G7AheaDpLPIaJOfXGpAqSZLK0a3ZMQOZy7ZLklqMs2MkSZIaYRAiSZJKYRAiSZJKYRAiSZJKYRDSQvbZB3bcERbWeqawJEktpr+tmKo6li+HqVNhwYIchAwf3vkxkiT1ZwYhLWKVVeBvf4PFi2H06LJLI0lS9xmEVImIicBE+mFX1fo1H70nSVJrcrGyOlysTJLUYlysTJIkqREGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIZIkqRQGIVUiYmJEPAJMKbsskiQNZJFSKrsM/VJEjAReAUallOY2ebiVKknqa1F2AZplS8gAsGQJXHUVvPhi2SWRJKlxBiEDwHe+Ax/4AJx2WtklkSSpcQYhA8Db3gYTJsBhh5VdEkmSGueYkDocEyJJajGOCZEkSWqEQYgkSSqFQYgkSSqFQYgkSSqFQYgkSSqFQYgkSSqFQYgkSSqFQYgkSSqFQYgkSSqFQUiViJgYEY8AU8ouiyRJA5nLttfhsu2SpBbjsu2SJEmNMAgZhObNgyefLLsUkqTBziBkENp/fxg7Fh5+uOySSJIGM4OQQWjsWNhgAxg5suySSJIGMwem1uHAVElSi3FgqiRJUiMMQiRJUikMQiRJUikMQiRJUikMQiRJUikMQiRJUikMQiRJUikMQiRJUikMQqpExMSIeASYUnZZ+pu//AUef7zsUkiSBgpXTK3DFVNX9NhjsO22sPHG8MwzZZdGklRDy62YumrZBVBr2Hhj2HffHIhIktQTbAmpw5YQSVKLabmWEMeESJKkUhiESJKkUhiESJKkUhiESJKkUhiESJKkUhiEqFe99hqccgp8+9tll0SS1N80HYRExOcj4uqImB4RKSJmNHn8ahHx3Yi4JyJmR8TiiHgiIq6MiPF1jtklIq6NiBcjYlFE/C0iPhURQ+rk3zUiboiIVyJiXkRMioh9mv2s6r7HHoOLLoKzziq7JJKk/qbpdUIiIgEvAfcCuwJzU0pjmjh+TeDPwB3AE8A84PXAR4CNgINTSjdX5N8HuJG8Zsd3gBeAA4DDgR+klE6sOv/uxfmfBy4GFgMnAtsW576pwXK6TkgPufRSeN3rYP/9yy6JJLW+L30J7r0Xfv5zGDFihV0tt05IV4KQsSml6cXPfwPWaiYI6eC8mwBPAreklA6sSL8PGAfs2HbdIv175ODiLSml2yvS/wK8Adg+pfRkkTYKeBhYCIxLDXxogxBJUn80ZgzMnAn33Qfjx6+wq+WCkKa7YyoDgR72LDlIWKctISLWBsYDt9a47mXF9iMV+ccCewJXtwUgACmlV4AfAlsDe/R80SVJ6hvXXQfXX79SANKSSnt2TDGeYx1gCPA64NPACOD3FdlWL7YLa5yiLa0yqHhTsZ1cI//kijx3dqHIkiSVbvvt82sgKPMBdtsBD1W8nwd8HfhaRdrzwIvAnhGxRkrp1Yp9+xbb11ekbVpsn65xvba0zWoVJiKGAcMqkkbUyqe+8dRTuanx0EMhWq6BUZLUiDKn6D5BHmB6CPBJ4BFgTWBoW4aU0nLgv4GNgV9HxO4RsUVEfAz4MrAUGF5xzrafF9e43qKqPNU+Tx4D0vaqFciojxx9NLzrXfB//1d2SSRJvaW0lpCU0gLgXzNVIuJH5Bk3WwMHVWQ9lxw4nApMKdIWAqcBX2HFz9DWRVPZotFmjao81c4D/qvi/QgMREpzxBF5u/PO5ZZDktR7+s1iZSml+cCvgQMjYsuK9OUppS8A6wN7AROADYDLgdHAoxWneabY1upy6airhpTS4pTS3LYXuXtIJTnpJJg0KU/tlSQNTP0mCCm0tVasW70jpTQ/pXRnSukvRSvKweTpSNdVZLur2E6oce4JVXkkSVKJejUIiYiNI2LbiBhekbZ+RKx03YjYCHgfMJ+8pkdH512P3E0zG/huW3pKaRq5y+Z9EfG6ivwjgY8C03BmzID01FPwwQ/mqWuSpNbQ9JiQiDga2Lx4uz4wNCK+WLx/OaV0cUX284BjyTNZJhVpHwY+FRHXkAenLgG2KfKtA5yQUvrXuI2IeAfwWeCP5LVENgdOKPIellKaXVXEU4pr3RYRFxbn/3fy4NZ3NLJQmVrPddfBlVfCggXwjneUXRpJUiO6MjD1o8Bbq9K+WmxnkpdK78htwO7AoeRl2ocCz5EHqX47pVS9xscM8myXU8jdNLOBm4FzUkpTq0+eUvprsdT714CzyeuQ3A3sn1Ka1OmnU0s65hhYtMgARJJaSdPLtg8WLts+sM2cCWutBeutV3ZJJKnHtNyqSv1tYKrU6556CrbZBnbfveySSNLgVuaKqVIpRozID4DaeuuySyJJg5vdMXXYHSOAyy7Lg10nTiy7JJLUqZbrjjEIqcMgRIsXw+rFIxRnzYKNNy63PFIrWLQIhg3zmU8lablad0yIVMewYfA//wP/+Z8dByA33QTf+AYsX953ZZP6o6lTYfRoePe7yy6JWoVjQqQO/L//13meE07Is23e9CbYZ5/eL5PUXy1dml+LFnWeVwJbQqRuO/98+PSnYY89au+/7LI8Ffh3v+vTYkl9bocd4Nlnffq1GmdLSJWImAhMxABNDfrgB/OrnqlT4aWX4PHHV96XEnzmMzB8OHz1qyvvl1rN2muXXQK1Egem1uHAVPWUZcvgwQdh/PiVB+u98AJssAEMGZJn4Qwb1r7v1VfzrJydd4aTT+7TIktqTS03MNUgpA6DEPWVa67Js3AOPnjF9ClTchfPZpvlBdYqnXhi3v/HP8L667enP/kkvPYabLll75dbPeP552HoUFsQ1CNaLgixy0Eq2bvfvXIAAnmg62WXwVVXrbzvttty68pzz7WnLVkCb3wjvOEN8PLL7en33w+HHw53Vj0/+s47Yc6c7pdfXTd7Nmy1Vf438+9BDUYGIVI/duyxsNdeK6f/6U85uNhxx/a01VbLgcsuu+QxJm2uugquvRZ++tP2tN//Pp/3yCPb0+65B8aOhW9/e8W0U07Jgw3b3HVXflV64okufbx+7amn4IIL8nie3jJsWJ7SuskmrquhwckgRGpBG22UWz0qRcCNN8Ltt+fm/Taf/WwOLM48sz1tq61g3DjYe+/2tKlTczDx17+2p11wAVx0EVxxRX4/bx68+c35NW9eTvvWt3LwcsEF+f3ixXmWxPjxebom5C6nbbeFW27J71PKU5tPOKG9BeDJJ3Or0DXXtF//gQdyWmWZnn02p11++Yqff/Lk/DygWrOQli/PY2vGjctjbRrxla/Af/wHXHhhY/m7YsQImD59xc8nDSbOjpEGuHXWya0ZlcaNg0cfXTHtyCNhiy1y10CbM8/MAcZxx+X3a64J739/+8+Qx6QMGdI+NuW11+Cf/8xpy5bBqqvmwGjq1Pxlu99+MH8+/PjHOf+3vpW/jP/4R/jNb3K3UttiV1demdM226x9CvQdd+S02bPh6KPbyzppEtx9N/zhD/DOd6742ZYvz2VavDiff401Oq+3E07Ig4U/9KHO80rqGgem1uHAVKlxKa3YnfDCC7DKKnl9FMitD7femgOQ1VbLabfdlo9pa41ZvDiPgdl///aBtS+9lFs8PvShPIsIcmBz+eW5O2ncuPZrLl6cW0EOPDAHNdXmzMnHjh7dox9d6k9arlPPIKQOgxBJUotpuSDEMSGSJKkUBiGSJKkUBiGSJKkUBiGSJKkUBiGSJKkUBiGSJKkUBiFVImJiRDwCTCm7LJIkDWSuE1KH64RIklqM64RIkiQ1wiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiSVwiBEkiR1KCIOiIj/iYgejRsMQqpExMSIeASYUnZZJEkqW0S8EzgdmAVcHhGr9ti5U0o9da4BJSJGAq8Ao1JKc5s83EqVJPW16PETRhwIHAGclFJaEhGHAYellE7okfMbhNRmECJJajG9EYSsmVJa0FlaV9kdI0mSaqoVbPRUAAIGIZIkqSQ9NrhEK+jxJjFJknpTRJwFvBXYBxgCfCal9M1OjjkDOIc8fOE+4I6U0hcbvaZBSH3zgFHFVpKkAS2l9GWAiPg/YF9g+47yR8R4YHzx9uMppZ83e02DkDpSHrHb7IBUSZJaVkRsBzwMbA5s2UG+IcDhwIvkyRg3deV6jgmRJElt3gb8CZhGB0EIcCLwQ3KLycMppRe6cjGDEEmS1GZv4HZyELJpRKxenSEitgYWAsuAbchBS5cYhEiSpDbDiym4j5MnWYyt3BkRARwD/ITcCgIGIZIkqTsiYgfyeBDILSEAW1VlOwa4ohg3uS95PMifu3pNgxBJkgQ5qGhr1WgLQv41LiQiNgXWTClNLZLeBjyQUnqpqxc0CJEkSQB7AZOLn2cCr7Hi4NR/B74P/wpItqIbXTFgECJJ0qBXjPVYPaX0KkBKaRk5ENmq2H8EcG1KaWlxSLfHg4BBiCRJgh2Bh6rSpgFbRsR6wJiU0j0V+/YFlgO3dueiBiGSJKlyPEibx4ExwCeBS2rkvzel9Ep3LmoQIknSIBYRawEfAaZX7ZpGXln9T23dNEX+scAWdGNWzL/OlWfZqKcU/Wojyi6HJGlQmpca/GKPiFHAb4Cdyc9Kex74bUrpY8X+A4DDUkonF++PBo4HtgM2BGYBfwe+nFK6rSuFNQjpYRExkvw0QUmS+tqolFLLPPfMIKSHNdgSMgV4UxcvMQJ4GtiMrj3htzvX7s6xZV27u/XVnWuXeWx3ji/zHuvu8WUd6//L5vj/snmN1lnDLSH9gU/R7WGNPH03IpZ3NVLNMQ6Qb7Smz9HNa3f52LKu3d366s61yzy2O8eXeY919/gSj2370f+XjR3X9qP/Lxs/ru3HLtdZf+TA1HJUjzJulWt3t9xlXrs7yip3mfVd5nVbtb67o1Xvk8FYZ636/7JfsjumxVSMOWmpfr+yWF/Ns86aZ501x/pq3kCtM1tCWs9i4MvFVp2zvppnnTXPOmuO9dW8AVlntoRIkqRS2BIiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRAiSZJKYRDSTRHxoYi4JyJejYjZEfHziNi8wWPfHxGXRsSDEbE0IlJEjOkg/y4RcW1EvBgRiyLibxHxqYgY0sC1rirO/2iNfW8r9tV63d/IZ2lGf62ziJjUQT0cXiP/0Ij4UkRMi4jFETEzIi6IiOHN1EcjBkKd9eV91l/rq8g/JCL+X0T8NSLmRcT8iHgoIs6skXfQ32NF/obqrC/vseJ6/a7OOqmDttebq47ps/usmsu2d0NEnARcBNwBnAqMBj4F7BMRu6eUZnVyik8AewAPAI8D4zq41j7AjeTFai4EXgAOAL4FbA+c2MGxhwDvBV6tl6fwfaD6SYgvdXJMU1qgzmYX5ap2d420n5Hr9XLgVmAn4DRgt4g4IKW0vJPP0pABVmfQy/dZf66viFgN+DXwb8AvgEuB5cAY4PU1LjHo77Eu1BkM7t9lfweOrnGaYeR6mU1+fk2lPrnPakop+erCC1iP/BChe4BVK9J3I/8H+WED53h927HAxUACxtTJex+wEBhblf694ri96xy3FjCT/J9lBvBojTxvK85x3GCuM2ASMKPBz3JQcY4Lq9JPK9KPss76/j5rgfr6MrAMOMh7rFfqrNfvsVaoszrn+FCR9z/LuM/qlqs3Tz6QX8DxxT/QsTX2TSI/xG5oE+erexMCaxf7bqixb69i3//WOe9/A7OAkTQQhADDgdUHY50VZZhB7qYcCazSwbV/Upxj86r0NYpfFitd1zrr/fusP9cXsCb5L9nfFO8DGOE91qN11uv3WH+vsw6ucXORd1wZ91m9l2NCuq7tUcyTa+ybTH7s8rY9dK3Vi+3CGvva0vao3hERuwMnA6emxp418G1gAfBqRDwREWcWTaE9pd/XGbApMJ/8i29BRFwXEbvVyPcmYFZKaWZlYkrpVeB+uveo7+rrwMCosza9eZ/15/ramxyoTYmIbwAvA3Mj4qWIuKhG/7v3WPN11sbfZRUiYgtgX+D2lNLUqt19dZ/V5JiQrtu02D5dY19b2mbAgz1wreeBF4E9I2KN4uZos2+xXaFvNCJWBX4A3JRSurKT878G/A64jlz2jYAPAl8B3hwRh6SUlnX/Y/TvOiP/RT8ZeIj8fIadgVOAOyLi4JTSLRV5NwUeqXPtp4G9ImJ4SqnWL45mDKQ664v7rD/XV9uX0qfI3QtfJLdSHg6cBGxX9L+nIp/3WPN15u+y2o4ntyL9sMa+vrrPauvNZpaB/KK9aWul5mfam+qOaOJ8nfUJfrHYfz2wO7AF8DHyX5+vAUur8p9OHoi6ZUXaDGp0x3RQph8W1zxyMNRZnXOMI/9F9VhV+jLg1jrHtDVvjrbO+vY+68/1VZF3KbB91XkuL/YdVJE26O+xZuusL+6x/l5nNY4dAjxV5B1eY3+f3Gf1XnbHdF1bVDisxr41qvL0hHOB88h9nlOA6eTxHqcDc8h9kABExJbAWcC5KaVp3bjmV4vtId04R6V+W2f1pNx0eRWwdURsXbFrIbU/B/TsZxlIdVZPT95n/bm+2v6C/WtKqfovzx8V230r0rzHmq+zegbz77KDyK0yP0+1WzP66j6rySCk654ptpvV2NdRU12XpJSWp5S+AKxPHow0AdiA/NfAaKBy/Y9vkm/MKyNiTNuL3P22WvF+wwYu+xQ5Sl6/hz5Gf66zjswotpX18Ay1PwfkzzKnzn/4Zg2kOqunJ++z/lxfbdf9Z41TtaWtW5HmPdZ8ndUzmH+XfbTY1uqKgb67z2oyCOm6u4rthBr7JpAH6jX6C7thKaX5KaU7U0p/SSktAA4m9/VdV5FtDLAJMBV4ouK1KTC2+PnHDVxuLLkp79keKn5/rrOOtP01X1kPdwGbVC9MFBFrAONp/6zdNZDqrJ6evM/6c339tdi+rsYp2vr0n6tI8x5rvs7qGZS/yyJiA+BQ4MGUUr11e/rqPqutt/p5BvqLHH0uoP488cppZhuTB1it1B9XkafDPsE6x6wHPEZeuGZ0Rfq+5IFb1a/nydH54cBeFfk3qnHuIcDVNNm32cJ1tg41ptQVZVsC/K0q/WBqz63/dJF+tHW2Up31+n3Wn+ur2Pfnohx7VqQFcG1xncr/l4P+HutCnQ3632VVeT5TnPfkDs7TJ/dZvVcUF1MXRMQnyf1yd9DeLHYqeaDQbimlZ4p8lwHHAvumlCZVHL8PsE/x9p3kaVbfJE9DA7gopfRKkfcdwGeBP5Kj+c2BE8hfBIellG5qoLwzgEUppW2r0u8lj76+ndw0tyHwPvKqeb8m/8ftkRulv9ZZ5CXGv0f+ZfU4eabHePJ6A0uB/VNKf6n6LNeQA7qf0L7K4CfIKzW+PfXcapYDos766j7rr/VV5H9j8fkTeQHBfwKHAQcCP0opfbQq/6C+x4r8DdeZv8tWKuMj5EGsm6SU5nTwWfrkPqupNyOcwfACPgzcSx5A9SJ5WeEtqvJcRv4P9Laq9LOL9HqvMRV5twduIN+AS8jT1C6nauGZTso6g9qLlZ1O/o/0PPk/0CvF+xPpYPGpgVRnwHbkwZSPk1dCXFLU1/8CW9f5HMOK8kwnfwE/CXwdWNM6W7nO+vI+64/1VXHMDuQvxJeK++Zh8hTUWjMtBvU91myd9eU91gJ1NqE4z08b+Bx9dp9Vv2wJkSRJpXBgqiRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKoVBiCRJKsX/B0ewhnXoiXM/AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "Graphics object consisting of 3 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt_bo1.set_aspect_ratio(.1)\n",
    "plt_bo1.set_axes_range(xmin=0.172,xmax=.21,ymin=1.2,ymax=1.46)\n",
    "show(plt_bo1,title=\"M R blowup 1\",fontsize=13,axes_labels_size=1.2)\n",
    "plt_bo1.save('plots/M_Rblowup1.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n",
    "#\n",
    "plt_bo2 = plt_bo0\n",
    "plt_bo2 += point(BSM)\n",
    "plt_bo2 += text(r\"$\\hat\\rho(0) =10^8$\", (mass_BSM-0.0003,radius_BSM-.0005),fontsize='large')\n",
    "plt_bo2.set_aspect_ratio(.1)\n",
    "plt_bo2.set_axes_range(xmin=0.1944,xmax=.197,ymin=1.387,ymax=1.406)\n",
    "plt_bo2.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "show(plt_bo2,title=\"M R blowup 2\",fontsize=13,axes_labels_size=1.2)\n",
    "plt_bo2.save('plots/M_Rblowup2.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n",
    "#\n",
    "plt_bo1_unj.set_aspect_ratio(.1)\n",
    "plt_bo1_unj.set_axes_range(xmin=0.172,xmax=.21,ymin=1.2,ymax=1.46)\n",
    "show(plt_bo1_unj,title=\"M R blowup 1\",fontsize=13,axes_labels_size=1.2)\n",
    "#\n",
    "plt_bo2_unj = plt_bo0_unj\n",
    "plt_bo2_unj += point(BSM)\n",
    "plt_bo2_unj += text(r\"$\\hat\\rho(0) =10^8$\", (mass_BSM-0.0003,radius_BSM-.0005),fontsize='large')\n",
    "plt_bo2_unj.set_aspect_ratio(.1)\n",
    "plt_bo2_unj.set_axes_range(xmin=0.1944,xmax=.197,ymin=1.387,ymax=1.406)\n",
    "plt_bo2_unj.axes_labels([r\"$\\hat M$\",r\"$\\hat R$\"])\n",
    "show(plt_bo2_unj,title=\"M R blowup 2\",fontsize=13,axes_labels_size=1.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "id": "ordinary-native",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlgAAAGPCAYAAACAta7WAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAABJV0lEQVR4nO3dd5xU5fXH8c+BhaWvAioiK2APih1+ChFQQQOIImLHgiXRKBqxBY0tatCowbYxFiLG3jtWoqigiCYqEY1GBAVR6Utd2vn98cyywzLbZ+buzHzfr9e8LnPLc89cr3h8nueea+6OiIiIiCRPg6gDEBEREck2SrBEREREkkwJloiIiEiSKcESERERSTIlWCIiIiJJpgRLREREJMmUYImIiIgkmRIsERERkSRTgpUCZtbPzO4yM11fERGRHKQEIMnM7DDgUuAH4EEzy4s4JBEREUkz/cc/iczsEOBwYIC7rzazw4G/AWdEG5mIiIikk+ldhMljZs3dfXlV60RERCS7KcESERERSTLNwRIRERFJMs3BqoSZXQ4cBPQiXKt3geLSzUC72Pdb3P2lcsf+DegK9Iitmggsizu2ObAb0Ab4j7t3Td0vERERkXTSEGE1mNksYIm7715ufR7wGDAEONbdnyy3vQBYBHzs7t0StNuQMAl+W3c/NFXxi4iISHppiLAKZtYZ2BZ4o/w2d18LPEDokTo1weG9YtteS9S2u68DxgAzkxOtiIiI1AdKsKp2YGw5oYLthbHl99U9NtazteErMKvW0YmIiEi9owSran2AtcA75TeY2ebARcB3wHUJjj0QWAlMjjsmD7gtbp+FwCvJC1dERESipgSragcCU9x9WfxKM+sOvA1MB3q7++xy21sDuwPvuXtJbJ0Bo4Bppfu5+1x3/3dKf4GIiIiklZ4irISZ7QB0AGaZ2Q2lq4GOhKcDb3L3Oyo4vDchge1oZq8C+YSEqzWwd0oDFxERkUgpwapc6RyqK9z9rfgNZrYj8L6Z9QOOjE1YT3Tsye4+JXZMG+BfwKcpjFlEREQilnUJlpltB7xKzYY/z3P38QnW9wFWAx+U3+DuX5vZbcAfgbOAogTHLgc+jlu3CHjH3dfHxTvE3Z+pQawiIiJSz2VdguXuM4CdktRcH+BDd19ZwfZFsWWX+JVm1pZQRHRCrJRDqQbA9XH77UIoRqoES0REJItoknsFzGxnoD0Jnh6M88vY8rNy6/sQ5mptdKy7r3X3L+NWjQTurVukIiIiUt8owapYn9hyYqKNZrYfcBTwNaHYaLzS+VcJj40d3wNo6e4/1C1MERERqW+UYFWsL7COuBpWEEotmNmRwMvA58BB7r4qwbGrgSnlGzWzPDM7FniR8JocERERyTJ6F2EcM2sBPA+0ALoBDrxPKDQKISFtAywAHgTuL51jFRtSLCIMK/4idszbhCQNwny3AmBnoCXwmbvvkfIfJSIiImmnBEtEREQkyTREKCIiIjnNzPqZ2V1mlrS8SAmWiIiI5CwzOwy4FPgBeDD2zuA6y7o6WCIiIiLVYWaHAIcDA9x9tZkdTngA7Yw6t605WCIiIpKLzKy5uy+val2t2laCJSIiIpJcmoMlIiIikmRKsERERCTrmdlVZvZPM1trZm5mF1bjmMtj+y42s7fM7Lrqnk+T3EVERCTrufs1AGb2IuGVdl0q29/M9gT2jH09290frcn5lGCJiIhITjCzXxBec9cR2L6S/RoCgwlvbnHgzZqeS0OEIiIikiv6AG8B31BJggX8GriP0NP1ubvPq+mJlGCJiIhIrvgl8B4hwdrGzJqU38HMdgRWEN4lvBMhIasxJVgiIiKSK5rFalz9DzBgu/iNZmbAycA/CL1XoARLREREJDEz25Uw/wpCDxbADuV2Oxl4yEOR0AMJ868m1uZ8SrBEREQkFxxIWW9UaYK1YR6WmW0DNHf3/8ZW9QE+dfeFtTmZEqxqsqBVrPtQREREMsv+wOTYn2cBa9h4ovtvgHtgQ7K1A7UcHgSVaYhX6TuDlixZQkFBAUuWLElXPCIiIlKm1h0csc6RJu6+EsDd15nZLGJDhGY2FHje3dfGDqnT/CtQD5aIiIhkv92AaeXWfQNsb2ZtgE7u/nHctgOB9cA7tT2hEiwRERHJdvHzr0r9D+gEnA8UJdj/X+5e62ErJVgiIiKStcysBTAcmFFu0zeEqVJvlQ4dxvbfDuhMLZ8eLKUES0RERLKOmRWY2VvAbMI7BT8ys3vjdvkPcKe7vxXb/6TY/qUT4Y83szfN7IBanT+UeshtZmZLlixZH7+upKSEkpKSDd+//XYZvXr9gjvu+J7mzVvRoAE0aABmbPhz/Pf4ZcOG0Lgx5OVBo0bhU/57+U8Dpb4iIiIbFBQUFABLPUMSFyVYgJm1AvR4oIiISP1W4O7FUQdRHUqwqF4P1ty5c+nevTvTp09nm222qfE5unXrxtSpU2sVX6Jj16+HVavCZ+XKTZcrVsDSpeFz3XW3cvrpv9vwfdmysE+if/RNmkCLFtCqFWy+Odx7742MHn0prVuH76WfVq0q72UrLi6msLCQ77//nlatWiXlN2fzsbpe1Rfltarr8bl2vTLxWmfq9cqFv7syrQdLdbCAmvzDatmyZa1uooYNG9bquLoeC3D33Y9xww1XVrmfO5SUhCRs8WJYtAgefHAeTZu2Ys4cmDYNFi4MnyVLNk3QWrWC1q3Dp2XLRsBRTJu2Odtt15yttoKCgjBkWh1RXa8o/zkBtGrVKqPuryivVxTXqq7H59r1ytRrDZl3vXLh765M6bkqpQQrTc4555xIjq3J8WahB6tJE9hii7Du0kv34IQTqj7WPSRmCxfCggUwa9Z6oDkffdSQCRPgp59CUla6rxm0aQNbbglbbRU+pX9u1w7OPjua6xXlP6e6yMTfHNX1Ste/T/Xp2LrIhL+7UnHuKM6bicfWVZTnTjUNEZap9ELMnj17Qzdohw4d0hVTxiouLt5Q+T7R/52sXx+SsZ9+gp9/3ng5dy7Mn1/WQ9asGWyzDXToEJalf27fPjwskA2qul5SRteqZnS9akbXq2bSfL0y6lV16sGqpvz8/I2WUrn8/HyuuuqqCq9XgwbQtm347Lpr5W0tXw5z5oTP7Nnw3nvhzz/8AKtXh30aNgw9X4WF0KlT2WfrrTPjicyqrpeU0bWqGV2vmtH1qhldr4qpB6tMpRdC/1dTv61dCz/+CN9/D7NmwbffwsyZoTds/fowJLn11hsnX506haQsExIwERHJrB4sJVhllGBlsfXrw/BjaeJV+ilNwBo0CEOPO+4YPjvtBNttlz1DkCIiWUAJVoZSgpXD1q8Pw49ff132+fbbMATZoAFsu21Z8rXjjqH3q1GjqKMWEckpSrAyVMILUVRURFFREevWreOrr75SgpWD1q2D777bOPmaOTOsb9gQOneGX/wCunQJn9ato45YRCQrKcHKUOrBkhpbuzb0dH35JUyfDp9/Hp6ONIOOHcuSrl13LSt9ISIitZJRCZam90pCjz76KPvssw9Nmzalbdu2HH/88cyaNavax3/88cf86le/oqCggJYtW9KnTx/eeeedTfZ7++23MbOEnz333DOJvyg18vLCkOGyZY/yxBP78OSTTfngg7Y0b34Cxx03m06d4KOP4NJL4bDDwufss+GOO2DChFCa4oknnmD48OHsvvvu5OXlYWbMnDmzwnOuXr2aP/7xj2y//fbk5+fTsWNHLr30UlasWJG2310Xdbm3anKtMv3eKlXb67Vo0SJuu+02DjnkEAoLC2natCk777wzv/71r/n+++8THpPp9xak73rl+v21Zs0azjrrLPbZZx/atm1Lfn4+nTt35thjj+WTTz5JeEw23F81oR6sMurBirnzzjsZMWIEPXv2ZNiwYcyfP59bb72V/Px8pk6dSvv27Ss9furUqfTu3Zstt9ySc889l/z8fO655x6+/PJLXnnlFfr27bth37fffpsDDzyQX//61xxwwMYvLG/dujUDBgxIyW9MpppcL/cw16u0t2vaNHjhhfdZvHg+W221CPiUuXNf4euvx7PDDp0Snm/o0KE8/fTTnHTSSfTq1YtPP/2Uu+66i969e/PGG2/QoB4/FlnXe6tPnz5MmTKFPfbYg8WLF/Pf//6Xb7/9lk6dOm2yb67dW+W9+uqrDBw4kIMOOoiDDz6Ytm3b8vnnn3P33XfTuHFjJk+eTJcuXTY6JpPvLUjv9cr1+2v58uX07t2bnj170rlzZ1q2bMl3333H/fffz48//sgrr7zCwQcfvNExSbi/MqoHC3fXJ3wqtWTJEgd8yZIlVe2a0ebPn+8tWrTwvffe29esWbNh/dSpU93M/PTTT6+yjf3228+bN2/us2bN2rBu8eLFvs022/iOO+7o69ev37D+rbfecsDvv//+pP6OdEnG9Zo1a5avWLHGP/vMvW/fcQ43+cEHL/cBA9xPP9399tvdJ050X7zY/dVXX3XAR4wYsVEbN998swP+4IMPJv03JkuyrlXpseecc44D/u233ybcN9fvrW+//da//vrrTda/8cYbDvjQoUM3Wp/J95Z7+q9Xrt9fFZkzZ443bNjQ+/Xrt9H6JN1fUecJNfpEHkA9+lQqVxKssWPHOuDjxo3bZFvv3r29ZcuWXlJSUuHx33zzjQN+6qmnbrLtqquucsDff//9Devi/5Javny5r1y5Mjk/JE3qer3Ki08a1q93nzPHffx499Gj3Y87zr19+08cnvSRIxf5+PHu8+aF41asWOFNmzb1Qw89NFk/LelSea0S0b1VsdatW/vOO++80bqTTjrJAZ85c+ZG6zPh3nJP//XS/ZXYunXrvGXLlr7vvvtutD5J91fUeUKNPvW7v1fS7sMPPwSgR48em2zr0aMHS5cu5csvv6z18fH7xDv//PNp3rw5TZs2pXPnzlx77bWsWbOmVr8hnep6vSpjFl4H1L8//P738Oij0LLlsbRrdylDh27G11/DBRfAgAFw6qlN2WKLm5g0KX/DOx/rm1Req8ro3trYkiVLWLp0KVtuueUm52vfvj0dO3bcaH3Tpk3Zc889E/57W5+k+3qVyvX7a926dcyfP5+ffvqJjz76iGHDhrF06VIGDhy4yfky+f6qDb0qRzYyZ84cgITvWyxdN3v2bHbfffc6HV+qUaNGHHbYYQwYMIAOHTrw448/8thjj3HllVcyadIkXn75ZRo2bFi3H5VCdb1etTlfly5d2H9/2H//svXFxXD44fP47rudOOOMtSxfnkebNrDvvuGz117hnY5RSve10r2V2HXXXceaNWs45ZRTNjlf+TlZ8ed7//33WbFiBc2ivpEqkO7rpfsr+OKLL+jateuG7y1btuSSSy7h8ssv3+R8mXx/1YYSLNlI6dMcid4r1aRJk432ScbxPXv25MUXX9xovzPPPJMzzjiDsWPH8vjjj3PCCSfU8FekT12vV23Ol+hcrVrBttvOAB7krrsupW3btixYEJ5gfPttGDMmvNOxUyfo0SN8ttsu9JKlS7qvle6tTT3xxBPccsst9OvXj+HDh29yvoreJxd/vvr6H8B0Xy/dX0Hnzp154403WL16Nf/73/945JFHWL58OatXr6ZRXDXmTL+/akNDhLKR0pu7pKRkk20rV67caJ9UHF/qiiuuAODll1+uct8oJev31uR8ic6V6Hxt2sChh8Lll8NTT8H48WGoMS8Pbr0VBg6Eo4+Gm26CSZNg1aqkhVlh7JC+a1WRXL23xo8fz0knncRee+3Fk08+uckTWzW5t+qjdF+viuTa/dW8eXP69u3LgAEDOO+883jzzTd5/fXXGTJkyCbny+T7qzaUYFWhqKiILl260K1bt6hDSYttttkG2HgYr1RlXcrJOr5UYWEhDRs2ZN68eVUHHaFk/d6anC/RuUrPt/nmm1f4l1Rp8dPjjw91uMaPh/vvD0OIb78d1g8cCBdeCE8/Hd7TmEzpvlYVycV769VXX2XIkCHssssuvP766xQUFCQ8X23vrfog3derIrl4f8Vr0aIFQ4YM4fXXX+ebb77Z6HyZfH/VhhKsKpxzzjlMnz6dqVOnRh1KWpQmkpMnT95k2+TJk2nRogW77LJLrY+P36cyM2bMYN26dbRr165acUelrterNuf74YcfNikEuHLlSj755JMa/49AixZw4IGhl+vZZ+HFF+HMM2HJErjiijCB/pRT4O9/hxkzQh2vusQO6btWFcm1e+u1117jyCOPZKeddmLChAm0adOmwvMl895Kt3Rfr4rk2v2VSGmP1MKFCzc6XybfX7US9WOM9ehTqVwp0zBv3jxv1qxZhbVRTjvttA3rfvjhB//iiy98+fLlG7XRvXt3b968uX/33Xcb1i1ZssQ7dOjg22+//UZ1sObOnbtJDGvXrvWhQ4c64E8++WQyf17SJeN6xauq9MD48eMT1pK55ZZbHPB//OMfdftBCfz4o/sTT7ifc457//7uw4a533uv+1dfucf9o6xSuq+V7i331157zZs0aeJdu3b1eaU1PSoQxb2VTOm+Xrl+f/3888++bt26TdqdO3eub7311t6iRYuN9k/S/RV1nlCjT+QB1KNPpXIlwXJ3v/XWWx3wnj17+t/+9je/7rrrvE2bNt6uXTufPXv2hv1OOeUUB/ytt97a6PgPPvjAmzRp4h07dvRbbrnF77jjDt9tt928YcOG/tprr22071577eV9+/b1q6++2u+9916/7rrrfI899nDAhwwZslEyVl/V9XpNnDjRr732Wr/22mv9//7v/xzwCy+8cMO6xYsXb7T/4MGDHfCTTz7Z77vvPh8xYoQ3bNjQ+/Tpk/AvvGT7+Wf3p55yHzHC/Ve/cj/xRPe773b/8suqE650Xqtcv7emTp3qTZo08fz8fB8zZow/+OCDm3zKi/reqqt0Xq9cv7/GjBnjHTt29N/97nd+2223+V133eUXXHCBt27d2s3Mx44du8n5knB/RZ0nKMGq5adSuZRgubs/9NBDvtdee3mTJk28devWfuyxx/qMGTM22qei/wi6u3/44Yfer18/b9mypTdr1sx79eqVcL8bbrjBe/To4VtssYXn5eV5q1atvEePHn733XdnxF/opepyvUoLsFb0Kd9Ds2rVKr/qqqu8c+fO3rhxYy8sLPSLL77Yly1bluJfmdi8ee7PPON+3nkh4Tr+ePd77nEvV09wg3Rdq1y/t+6///5Kr1UYwNhYfbu3aiNd1yvX76+PPvrITzjhBN9+++29efPm3qhRI+/QoYMfc8wxPmnSpITnSsL9FXWeUKOP3kVYRu8iFEmCBQvgrbfgjTdg5kzYYQc45JAw10v/6ohIHWTUuwiVYJVRgiWSZO7wzTch2XrrrVCLq1u3kHB17x5KRoiIVJMSrAylBEskxdauhalT4fXX4cMPQ3X5Pn1CwrXjjlFHJyL1nBKsDKUESyTNiotDDa7XXoP//Q+6dAm1uHr1gsaNo45OROoZJVgZKuGFKCoqoqioiHXr1vHVV18pwRJJEXf44gt46SV4911o2jRUoh8wALbeOuroRKQeUIKVodSDJVKPLFoUhhLHj4effgpztg47LFSer+ZbS0QkuyjBylBKsETqqXXrwpytl18OL7DeemsYNCj0cDVvHnV0IpImSrAylBIskQwxZw688EKYu9WoUejZGjQIWreOOjIRSSElWBlKCZZIBlq0KMzbeuklWLky9GoNHgyxd9mKSPZQgpWhlGCJZLgVK8K8reeeC/O2eveGI4+EnXeOOjIRSQIlWBlKCZZIFlmzBt55B555Br7+Gv7v/+C442DXXaOOTERqSQlWhlKCJZKl1q+HDz6Axx8PpSB69YJjj1VxU5EMowQrQynBEskB69aFOluPPRbelXjQQXDMMdCpU9SRiUgVlGBlKBUaFckxa9fCP/8Zerbmzg0T5I8+Gtq3jzoyEUlACVaGUg+WSA5bvTpMkH/iifBk4qBBoWdrs82ijkxEYpRgZSglWCIChHIPL7wQkq38fDjhhNC71ahR1JGJ5DQlWBlKCZaIbOLHH+HRR0NR0513hpNPhr33Bsuov+pFskJG/VuX9jd6mdkhZvaumS0zs8Vm9pKZda1hGzuY2VNmtsDMVpjZFDMbkmC/FmZ2lZm9YGZzzMzN7O2k/RgRyXrt2sEFF8Crr8IZZ4T5WoceCjfeCLNnRx2diNRXae3BMrPDgWeB6cA9QD4wAtgc6Onu06rRRidgKiGTvRWYDwwDegLD3X1cuX2/BX4CPgYOASa5e58ETasHS0SqZd06mDABHnoIFi8OE+OPOgqaNYs6MpGsllE9WGlLsMwsD5hBuEC7untxbP22hITrA3fvW412HgWOBbq7+0exdY2AKUAnoKO7L42tzwe2cPfZse/LgI+UYIlIsixdCk8+CU89BZ07h16uvfaKOiqRrJRRCVY6hwh7AYXAfaXJFYC7fwc8BRxkZpU+HG1mzYHBwMTS5CrWxhrgdkJP2MC49SWlyZWISCq0bAmnnQbjx8NvfwsPPhiGEP/2N1iyJOroRCQq6UywuseWkxNsm0zITPetoo2uQJNK2og/j4hIWu26K/zlL+EJxM03DxPiTzsNJk0CPU8kklvSmWCVvts+UY9S6boOaWijWkpKSiguLt7oIyJSHfn54VU8zz8Pf/hD6N3q1y8kX/PmRR2diKRDXk0PMLPGwGU1OGScu88ESqd/liTYZ1VsWdUU0WS0US2jR4/mmmuuSUZTIpLDttsOrr8+VI1/5RU4++wwGf7ss2G//VTuQSRb1TjBAhoDV9Vg/7eBmcCK2Pf8BPs0jS1XJNgWLxltVMuoUaMYOXLkhu/FxcUUFhYmo2kRyUF5eaE6/KBB8O23YY7WVVeFnq7jj9cTiCLZpsYJlrsvo3Yz+efElh2AL8ptq2zor6I2yqtuG9WSn59Pfn6iPE5EpG46dw51tFauDNXijzwSunYNvVrbbx91dCKSDOmcgzU1tuyRYFsPQpmEj6toYxpheLCiNuLPIyJSrzVtCqecEqrEH3MMXHcdDBkCL78M69dHHZ2I1EW662DNJCRSiepgTXH3g+P2bwu0Bea6+5K49Y8DRwPd3P3juLanANsR6mAlnJGuOlgiUt/Nmwdjx8Ibb0D//qGull44LQJkWB2sdFdyPxJ4GvgcuJuySu5tCJXcP4vb92rCXK/y1dm3Az6MfR1DqOR+EqGS+xnuPrbcOc8FNot9vQL4ASjdZ5a7Pxj7sxIsEak31q2DF1+E++6DHXaA888PQ4siOUwJVqUnNDsUuBLYE1gLvAdc5u6fltvvahIkWLFtOwGjgYMIdbH+A9zo7k8lON9MoGMF4UyM681SgiUi9dJHH8Ftt4UnEc87D/bfP+qIRCKhBCtDKcESkXrt++/hjjtg2jQ4/fQwOb5hw6ijEkmbjEqw0jnJXURE6qCwEP785/Dk4Zw5cMghoWdr6dKoIxOR8pRgVaGoqIguXbrQrVu3qEMREQHC+w/PPz88fdihQ6ildeml8OOPUUcmIqU0RFhGQ4QikrHeew/GjIF27eDii6FTp6gjEkm6jBoiVIJVRgmWiGS8f/8bbr4ZGjWCSy6BLl2ijkgkaZRgZSglWCKSNb76Cm66CYqL4cILoXv3qCMSqTMlWBlKCZaIZJ3vv4dbbgnvPzz/fDjwQL1gWjJWRt25muQuIpLFCgvh1ltDwdJ//hMGDIBXXwX9v7VIainBEhHJAVtsEd51+Oij8P77IdF64w0lWiKpogRLRCSHbLYZXHMNPPwwvPMODBwIEyYo0RJJNiVYIiI5qHVruPZaePDBkGANGgRvvx11VCLZQwlWFVRoVESyWZs28Kc/wf33wyuvhETr3Xejjkok8+kpwjJ6ilBEct7PP4fyDl9/DX/4A+y7b9QRiWyQUU8RKsEqowRLRCTmhx/CEGJxMVx9Ney4Y9QRiSjBylRKsEREyvnqq5BgbbYZXHEFbL111BFJDlOClaGUYImIVGDq1NCjtfvu4V2HBQVRRyQ5KKMSLE1yFxGRKnXrBs8/DwccAEOHwl/+AqtWRR2VSP2lBEtERKrFDA49FF57LQwVDhgQyjysXx91ZCL1jxIsERGpkQYN4Pjjwyt3FiyA/v1h8uSooxKpXzQHq4zmYImI1ML8+aE6/KJFcP310LFj1BFJlsqoOVhKsMoowRIRqYPp00PtrF/8An7/e2jZMuqIJMtkVIKlIcIqqJK7iEj1dOkCzzwTJsIfeWSoDq/5WZKr1INVRj1YIiJJsnYt3H13ePLw8suhd++oI5IskFE9WEqwyijBEhFJskWL4I9/hIUL4YYbVKhU6kQJVoZSgiUikiKffgqXXQZ9+8KIEZCXF3VEkoEyKsHSHCwREUm5PfaAl16CNm1CWYd33406IpHUUoIlIiJpYQYnnwxPPglPPAHDh8OPP0YdlUhqaIiwjIYIRUTS6N//DsOG/fvDb3+rYUOpkoYIRUREqrLXXvDyy9CiRUiyPvww6ohEkkc9WGXUgyUiEpH58+GSS6CgAK69NiRdIuWoByubqNCoiEjqtW0Lf/97eIH04YfDK69EHZFI3agHq4x6sERE6oEVK+Dqq+Gnn+Cmm2DLLaOOSOoJ9WCJiIjUVrNm8Oc/w/nnw7Bh8MADoL4AyTRKsEREpF7ae28YPx7mzYPBg+Gbb6KOSKT60p5gmdkhZvaumS0zs8Vm9pKZda1hGzuY2VNmtsDMVpjZFDMbkmC/vc3sZjP7l5ktin2mmtlvzaxR8n6ViIikQl4eXHQR3HorXHABFBXpBdKSGdKaYJnZ4cArwGbAKOA6oCswqbpJlpl1At4H+gBjgJHAGuBpMzu13O6XAKcBnwCXA1cAC4Ai4CUzy6jxXBGRXNW5Mzz3XPjz4MEwc2aEwYhUQ9omuZtZHjCDMEltV3cvjq3fFpgOfODufavRzqPAsUB3d/8otq4RMAXoBHR096Wx9T2Bf7n7ynJtPAScCBzm7i/HVmuSu4hIBvjmGzjvPDjiCDjzzFAhXnJCRv2TTmcPVi+gELivNLkCcPfvgKeAg8ysfWUNmFlzYDAwsTS5irWxBrgd2BwYGLd+UvnkKuaJ2LJGQ5MiIhK97beHF1+E5cthyBCYPTvqiEQ2lc4Eq3tsOTnBtsmEzHTfKtroCjSppI3481Rmm9jy54p2KCkpobi4eKOPiIjUDw0ahDlZN9wQerHGjdOThlK/pDPBKk1qEv2/Rum6Dqluw8xaEOZmLQGeq2i/0aNHU1BQsOFTWFhYRWgiIpJuO+8ML70UamYdc0xYitQHNX61ppk1Bi6rwSHj3H0m0Cz2vSTBPqtiy2YJtsWrUxtm1hB4hDBXa5i7L6xo31GjRjFy5MgN34uLi5VkiYjUQw0bwqWXwrRpcOKJoWdr4MCqjxNJpdq8u7wxcFUN9n8bmAmsiH3PT7BP09hyRYJt8Wrdhpk1AP4ODAKucPeHKztRfn4++fmJTiMiIvVR165hbtbvfw+vvQY33ghNm1Z9nEgq1HiI0N2XubvV4PN27NA5sWWiIbzKhv7i1aqNWDmG+4CTgevd/boqziMiIhmoaVO47Tbo3x8GDQq9WiJRSOccrKmxZY8E23oQyiR8XEUb0wjDgxW1EX8eYKPkajgw2t3/UN2ARUQkM/XvDw8/HN5pePvtmgAv6ZfOBGsioQfqDDPbUEgqVgdrKPCWu8+JW9/WzHYxs4LSde6+HHge6G1m+8TtmweMABYDL8etN+BeQrHRG9y9JnPHREQkg221FTz1VHji8KijNAFe0itthUYBzOxI4Gngc+BuwlyqEUAboKe7fxa379WEuV7D3X1c3PrtgA9jX8cA84GTgJ7AGe4+Nm7fm4ELgU+BmxOE9I27vx/7swqNiohkqf/8B373O7j4Yjj00KijkVrKqEKjtZnkXmvu/qyZ9QeuBG4E1gLvAZfFJ1dVtDHDzHoAo4GLCHWx/gMc7e5Pldu9tK7WHsCDCZp7gPDaHRERyWK77RYmwP/ud/Dee2HosGHDqKOSbJbWHqx6Tj1YIiI54KGH4PHH4Z57YOuto45GaiCjerDS+rJnERGRqA0bBn/+c1hOmBB1NJKtlGBVoaioiC5dutCtW7eoQxERkST5xS/ghRfg0UfDcOG6dVFHJNlGQ4RlNEQoIpKDxo2DZ56Be+8NTx5KvaUhQhERkUxx6qnwpz/B8cfDpElRRyPZQgmWiIjkvN12g+eeC0VJ//Y3FSaVulOCJSIiArRqFeZkzZ8Pv/kNlJREHZFkMiVYIiIiMQ0awB/+AEccET5z5lR9jEgiSrBERETKGTgQ7rgDTj4Z3n036mgkEynBEhERSWDHHcO8rL/+FYqKNC9LakYJloiISAVatoRHHoElS+Css2D16qgjkkyhBKsKKjQqIpLbzOCyy6B/fzjqKFi4MOqIJBOo0GgZFRoVEZFK/fvfcOGFoZTDTjtFHU3OUaFRERGRbLTXXuFl0eeeC2+9FXU0Up8pwRIREamB9u3D5Pd77oH77os6GqmvlGCJiIjUULNm8PDD8O23cPHFelm0bEoJloiISC00aADXXw9du8IJJ8DKlVFHJPWJEiwREZE6OPnk8Gqdo46CBQuijkbqi7yoAxAREcl0Bx0EbdrAMcfA3/8OHTtGHZFETT1YIiIiSbDHHiG5Ou00+OSTqKORqCnBqoIKjYqISHV17AhPPhkKk06YEHU0EiUVGi2jQqMiIpIUK1fCqafCEUeECfCSFCo0KiIiksuaNg3vMJw0CcaMiToaiYISLBERkRRo2BDuvDM8WXjNNaABo9yiBEtERCRFzOC660KP1sUXK8nKJUqwREREUuySS2D77eHss1X1PVcowRIREUmDs8+GX/4Shg+HNWuijkZSTQmWiIhImgwbBkOGhCcLV62KOhpJJVVyFxERSaPBg6F581D1/dFHw58l+yjBEhERSbN+/SA/H447Dh57TElWNlKCVYWioiKKiopYp1mJIiKSRL16hacKlWRlJ1VyL6NK7iIiknYTJ8LNNyvJqoaMquSuHiwREZEI9e4dlurJyi5pf4rQzA4xs3fNbJmZLTazl8ysaw3b2MHMnjKzBWa2wsymmNmQBPvtF9vvf2a21MyKzWyamV1pZgXJ+1UiIiK117s3XHhhSLKWL486GkmGtPZgmdnhwLPAdGAUkA+MACaZWU93n1aNNjoB7xO6CscA84FhwNNmNtzdx8XtvhPQDHgY+IGQUHYDrgCOMbNu7r4yOb9ORESk9vr0CcvjjoPHH4dmzSINR+oobXOwzCwPmEFIjHZ19+LY+m0JCdcH7t63Gu08ChwLdHf3j2LrGgFTgE5AR3dfWkUblwA3Aie6+yOx1ZqDJSIikXvrLbj99pBkNW4cdTT1SkbNwUrnEGEvoBC4rzS5AnD374CngIPMrH1lDZhZc2AwMLE0uYq1sQa4HdgcGFiNWL6NLTevyQ8QERFJtQMPhNNOg1NPhbVro45GaiudCVb32HJygm2TCZnpvlW00RVoUkkb8efZwMyamVlbM9s2Nkx5A7AGeKM6gYuIiKTToEHhc9ZZsH591NFIbaQzwdomtpydYFvpug4pauOPwDxgFvA8sBo4wt2/quhEJSUlFBcXb/QRERFJl+OPh+7dw+R3VVTKPDWe5G5mjYHLanDIOHefSZhsDlCSYJ/SNzJVNaWvtm3cDbwKbAbsTxiurHR4cPTo0VxzzTVVhCMiIpI6v/51qJF19dWg/yRllto8RdgYuKoG+78NzARWxL7nJ9inaWy5IsG2eLVqw92/Br6OfX3KzA4FXjUzd/dHE51o1KhRjBw5csP34uJiCgsLqwhPREQkuS66CK68Em65JfRmSWao8RChuy9zd6vB5+3YoXNiy0RDeJUN/cVLRhu4+2vAT8BvK9onPz+fVq1abfQRERGJwjXXwKxZ8I9/RB2JVFc652BNjS17JNjWg1Am4eMq2phGGB6sqI3481SlCdC6mvuKiIhExgzGjIFXXoHXX486GqmOdCZYEwk9UGeY2YbuoFgdrKHAW+4+J259WzPbJb7iursvJ0xS721m+8Ttm0coWLoYeDlufbtEgZjZKUAB8EFyfpqIiEhqNWwIf/873HYb/PvfUUcjVUnry57N7EjgaeBzwsTz0krubYCe7v5Z3L5XE+Z6bVSd3cy2Az6MfS2t5H4S0BM4w93Hxu37L2ABofL7d4Sk6pfAEYRkr4e7fx/bXYVGRUSk3lu4EI4+GsaOhU6doo4mrVRotCLu/izQHygmVFK/kpBs/TI+uaqijRmE4cCJwEXArYRE7ej45CrmPsJvPAP4K6Fcw/axc+8Zl1yJiIhkhNatQ0/W6afDggVRRyMVSWsPVj2nHiwREckYn3wCl10GTz8NTZtWuXs2UA+WiIiIpNaee8IFF4SeLFV7r3+UYFWhqKiILl260K1bt6hDERER2Ui/ftCnD1xVk+qUkhYaIiyjIUIREclIv/tdeK3OCSdEHUlKaYhQRERE0ufmm+HJJ2HKlKgjkVJKsERERDJcXh6MGxcmvX+v5+PrBSVYIiIiWaCgAO65B047DZYvjzoaUYIlIiKSJbbfHi6/HM44Q08WRk0JloiISBbp0wd69YIbb4w6ktymBEtERCTLnHUWfP01vPFG1JHkLiVYIiIiWcYM7rwT/vxn+O67qKPJTUqwREREslCzZnD33XDmmbBqVdTR5B4lWFVQJXcREclU220H558fPpJequReRpXcRUQkK119NRQWhvcWZjBVchcREZH648or4aWX4LPPoo4kdyjBEhERyXINGoT5WBdcoCKk6aIES0REJAdsuSWMGgUjR0YdSW5QgiUiIpIj+vaFNm3gsceijiT7KcESERHJIddcAw88ADNmRB1JdlOCJSIikkMaNYK77oKzz4bVq6OOJnspwRIREckxnTqFAqRXXhl1JNlLCVYVVGhURESy0dCh8PPPMGlS1JFkJxUaLaNCoyIiklMWL4YhQ+CFF6BFi6ijqZIKjYqIiEj9t9lmcNllcOmlUUeSfZRgiYiI5LC+faFhQ3j99agjyS5KsERERHLcDTfAjTfCokVRR5I9lGCJiIjkuGbN4PrrVeU9mZRgiYiICPvtB1tsAa+8EnUk2UEJloiIiABw9dVw002wbFnUkWQ+JVgiIiIChKHCUaPgqquijiTzKcESERGRDfr1g4ULYerUqCPJbEqwqqBK7iIikmtuuinUx1qzJupIMpcquZdRJXcREZGYhx6COXPqVRFSVXIXERGRzHbiiTB5MsyaFXUkmSntCZaZHWJm75rZMjNbbGYvmVnXGraxg5k9ZWYLzGyFmU0xsyHVOG7r2DndzH5f+18hIiKS3cxCAdJRo6KOJDOlNcEys8OBV4DNgFHAdUBXYFJ1kywz6wS8D/QBxgAjgTXA02Z2ahWH3wE0rHnkIiIiuecXv4Ctt4YJE6KOJPOkbQ6WmeUBMwhjqLu6e3Fs/bbAdOADd+9bjXYeBY4Furv7R7F1jYApQCego7svTXDcIOA54PfAn4FR7n5D3C6agyUiIlJOcTEMGRIKkDZqFGkomoNVgV5AIXBfaXIF4O7fAU8BB5lZ+8oaMLPmwGBgYmlyFWtjDXA7sDkwMMFxLYEi4G+AHjwVERGpplatYNgw+Otfo44ks6QzweoeW05OsG0yITPdt4o2ugJNKmkj/jzx/gQ0Ai6rOkwRERGJd/LJ8Oqr8PPPUUeSOdKZYG0TW85OsK10XYdkt2Fm/wf8Fhjp7kuqEScAJSUlFBcXb/QRERHJRQ0awLXXwhVXRB1J5sir6QFm1pia9QSNc/eZQLPY95IE+6yKLZsl2BavRm3E5mbdC0xw90erFW3M6NGjueaaa2pyiIiISNbad1+44w6YPh26dIk6mvqvxgkW0BioyVuK3gZmAiti3/MT7NM0tlyRYFu8mrZxMbATcFRVQZY3atQoRo4cueF7cXExhYWFNW1GREQka1x9NVxyCTz5ZNSR1H81TrDcfRm1m8k/J7bsAHxRbltlQ38VtVHeRm2Y2dbAFcD9wJpYeQeAdrHl5rF189x9efnG8vPzyc9PlMeJiIjkps6doUMHePddOOCAqKOp39I5B6v06b0eCbb1IJRJ+LiKNqYRhgcraiP+PFsRJsSfBXwb9ykdKrwk9n1QNWIXERER4PLL4frrQW/aq1y662DNJCRSiepgTXH3g+P2bwu0BebGT043s8eBo4Fu7v5xXNtTgO0IdbCKzawAODBBKLsB1wIPAs8AU919DqqDJSIiUi2jR8NOO8FRNZ6AUycZVQerNnOwasXd15rZCOBpQuX2uwlzqUYQkpsLyh1yLmGu13BgXNz6UcDBwGtmNgaYD5wE7A2cUZq4xZKy58rHYWaLY3+c7u6bbBcREZHKnX8+HHYYHHEE5KUtk8gsaX1Vjrs/C/QHioEbgSuBz4Ffuvtn1WxjBmE4cCJwEXArIVE72t3HpiBsERERidOsGRxzDDz8cNSR1F9pGyLMABoiFBERqaaSEhgwAF57LW29WBk1RJjWHiwRERHJDvn5YQ7WI49EHUn9pASrCkVFRXTp0oVu3bpFHYqIiEi9cvrp8MADsHZt1JHUPxoiLKMhQhERkRq6807YbLPwQugU0xChiIiI5IYzzoD774d166KOpH5RgiUiIiK11qQJDBoEzz4bdST1ixIsERERqZPTT4exY1XdPZ4SLBEREamTli1h991h8uSoI6k/lGCJiIhInZ13Htx+e9RR1B9KsERERKTOttkGmjaFr7+OOpL6QQmWiIiIJMUFF8Ctt0YdRf2gBEtERESSYo894PvvYdGiqCOJnhKsKqiSu4iISPWdcgo8+GDUUURPldzLqJK7iIhIHa1ZA/37wxtvgCW39roquYuIiEhuatQI9t8f3nsv6kiipQRLREREkurMM+Hee6OOIlpKsERERCSptt0Wli+H+fOjjiQ6SrBEREQk6U49FR54IOoooqMES0RERJLuV7+C11+POoroKMESERGRpGvUCHbeGf7zn6gjiYYSLBEREUmJYcPg4YejjiIaSrCqoEKjIiIitdOtG0ydCuvXRx1J+qnQaBkVGhUREUmyP/4RevWCPn3q3JQKjYqIiIgAnHgiPPJI1FGknxIsERERSZntt4dZs2DduqgjSS8lWCIiIpJSPXrA++9HHUV6KcESERGRlBo8GJ57Luoo0ksJloiIiKTU7rvDp59CLj1XpwRLREREUsoMunbNraKjSrBEREQk5QYPhuefjzqK9FGCVQUVGhUREam7/feHDz6IOor0UaHRMio0KiIikkJHHQUPPAAtWtTqcBUaFRERESmvd2+YODHqKNJDCZaIiIikRb9+8OabUUeRHmlPsMzsEDN718yWmdliM3vJzLrWsI0dzOwpM1tgZivMbIqZDUmwXycz8wo+i5P2o0RERKRKu+wC06dHHUV65KXzZGZ2OPAsMB0YBeQDI4BJZtbT3adVo41OwPuEsdgxwHxgGPC0mQ1393EJDnsWeKbcutW1/BkiIiJSC2bQrh38+GNYZrO0TXI3szxgBiEx2tXdi2PrtyUkXB+4e99qtPMocCzQ3d0/iq1rBEwBOgEd3X1pbH0n4FvgGne/uoqmNcldREQkxe6+G7baKpRtqCFNcq9AL6AQuK80uQJw9++Ap4CDzKx9ZQ2YWXNgMDCxNLmKtbEGuB3YHBhYwbFNYseLiIhIRHKlXEM6E6zuseXkBNsmEzLTfatooyvQpJI24s8T70JgBbDMzOaa2V/MrGXVIYuIiEgy7bprblR0T+ccrG1iy9kJtpWu65DkNtYDbwHPE4YKWwOHARcQesx6uvvyRCcqKSmhpKRkw/fi4uJEu4mIiEgNNGwIDRrA2rWQl9aZ4OlV459mZo2By2pwyDh3nwk0i30vSbDPqtiyWYJt8WrURmz48aDy8ZjZFcAfgfOBPyU60ejRo7nmmmuqCEdERERqqmtXmDYN9tor6khSpza5Y2Pgqhrs/zYwkzBEB+HJwfKaxpYrEmyLl4w2AG4A/kCYr5UwwRo1ahQjR47c8L24uJjCwsJqNC0iIiKV6d4dPvxQCdZG3H0ZtZvJPye27AB8UW5bZUN/FbVRXnXbwN3XmNkPwBYV7ZOfn09+fqI8TkREROpi992zv+BoOie5T40teyTY1oNQJuHjKtqYRhgerKiN+PNUyMyaEpK0H6vaV0RERJKrY0f49tuoo0itdCZYEwk9UGeY2YZCUrE6WEOBt9x9Ttz6tma2i5kVlK6LTUh/HuhtZvvE7ZtHKFi6GHg5bn1FZcyuI/TevZCE3yUiIiI10KABrF8PaSrFGYm0zd9397VmNgJ4mlC5/W7KKrk74cm+eOcS5noNB8bFrR8FHAy8ZmalldxPAvYGzoivsQXcFUuy3gS+BzYjzLvqRSjrcGcSf6KIiIhUU7t28PPPoehoNkrruwjd/VmgP1AM3AhcCXwO/NLdP6tmGzMIw4ETgYuAWwmJ2tHuPrbc7i8Sni48g5BMXQm0AC4FDnL3VYiIiEja7bZbdtfDSturcjKAXpUjIiKSJi+/DLNmwW9/W+1D9KocERERkcp06hQSrGylBKsKRUVFdOnShW7dukUdioiISNbo2DG7EywNEZbREKGIiEgaDRoEL75Y7d01RCgiIiKSy5RgiYiISCQaN4aSRG8XzgJKsERERCQSbdvCggVRR5EaSrBEREQkEq1bw8KFUUeRGmmr5C4iku0WL4Y5c8IrQAoKYOutoVGjqKMSqb+UYImISIX+8Q946CHYYgsoLAzvWVu8GH74AVavhs03h/33h0MOgR13BMuoZ6FEUkcJloiIJHTPPTBjRqhKXVFv1cKFMGkS3HknfPkldO0KxxwD3bsr2ZLcpgQrhxUVFVFUVMS6deuiDkVE6qFnngnJVcOGFe/TunWo9zNoELjDZ5/BE0/A5ZfDQQfB8OFhOFEk17Rqlb3FRlVotIwKjYpIjR12GLz0Uu2OXb8e3nwT7r8/9GSddx7st19y4xOpz955Bz78EC66qFq7Z1R/r54iFBGpAzNYs6Z2xzZoEOZlPfoo3HgjPP00DBgAL7wQerpEsl1eHqxdG3UUqaEES0SkDvr1CwlRXRUWwk03hWTrP/+BQw8NQ49KtCSb5eXV/n9Q6jslWCIidXDKKWGi+/r1yWmvoAAuuwyeegr+9a/Qo/X++8lpW6S+adRIPVgiIpJAQUFIgv7xj+S226oVXHFFaPfhh2HYsOydDCy5q2FDJVgiIlKB3/4WHnsMvv8++W1vsUUo73D55TBiBIwZA3qoWbJFSQk0aRJ1FKmhBEtEpI4aNYLbb4ezzkrdfJJf/AKefx422yz0mH36aWrOI5JOK1ZAs2ZRR5EaSrBERJJgp51CPatqPm5eK2bhHA88ECbEjxoFq1al7nwiqaYES0REqjR0aCgqesstqT1Pu3bh1Tz77ReKl371VWrPJ5IqSrByWFFREV26dKFbt25RhyIiGeDKK2HmzNDLlGpHHBGKlF5wATzySOrPJ5Jsy5dD06ZRR5EaquReRpXcRSQp1q8P5RuOPhoOPzz151u7Fq6+Gn7+OcwFy9ZJw5J9/vIX2HPP8MqoalAldxGRXNagAYwdCw8+GCamp1peHlx3HRx5ZPjMm5f6c4okw9y52fseTiVYIiIp0LhxqF/1xBPw+OPpOWf//vDnP8Oxx8KXX6bnnCJ1MXcutG8fdRSpoQRLRCRFGjcOc7FefTX0aKVD165hPtaIEfDvf6fnnCK1VVwciupmIyVYIiIplJcXkqsvv4SrrkrPuwXbtQu9ZpdeClOnpv58IrXlHsqPZCMlWCIiKdagQahb1bYtnHlmel5u27p1GJ687DL4739Tfz6Rmlq3LnuTK1CCJSKSNiNGwMCBcNRRsHBh6s+32WZhiPKss+Cnn1J/PpGamDkTOnWKOorUUYIlIpJGRx4ZSioMHQrTpqX+fO3bh3cZnnmm3mEo9csXX4RXQGUrJVhVUKFREUm2vfcOL4ceNQqefjr159t111CPa8yY1J9LpLqUYOW4c845h+nTpzNVM0VFJIm23BKefRYmToQrrgjFSWvj4YdDeYZx4ypv4/TTYcIEmD+/ducRSbbp05VgiYhICjRqFCqvb7cdDBlSu3lSDRuG/0h9/HF4YrGipxTNQo9Zqt+TKFJdP/4IW20VdRSpowRLRCRiw4eHSuwnnhh6mWriuONCb9jMmTBsWOVlIA44QLWxpH5YvDg8hJHN0p5gmdkhZvaumS0zs8Vm9pKZda1hGzuY2VNmtsDMVpjZFDMbUsn+W5vZnWb2rZmVmNk8M/unmR1Q918kIlJ3u+0WXqvz2GPhhdFr11b/2N//Hi6+GGbPDkVGKzrWLPR4iUTt/fdh//2jjiK10ppgmdnhwCvAZsAo4DqgKzCpukmWmXUC3gf6AGOAkcAa4GkzOzXB/rsDnwKDgYeBs2Pn/RbYpva/RkQkuZo3h3vvhZ13hsGD4fvvq39sr14wfnyojH3ooWEo8LvvNt7niy/CsKRI1CZPhh49oo4itczTUVYYMLM8YAbhbdi7untxbP22wHTgA3fvW412HgWOBbq7+0exdY2AKUAnoKO7L42tzwc+A1YDvdx9USVNV3ohiouLKSgoYMmSJbTK1rr+IlJvfP11qJt14olh6K8mBRnXrIHXX4fnnoM5c8LcrHXrYPPN4YYboEOHlIUtUi2HHRYe8qhhwp9RZUnz0niuXkAhcHVpcgXg7t+Z2VPAyWbW3t1/qKgBM2tO6ImaWJpcxdpYY2a3A/cDA4HHYpuOAXYCjnT3RWbWGGjo7iuT/NtERJJqxx3hpZfgxhvhhBPCZPgttqjesY0ahYKmAwemNkaR2li8GJo2zf7e1HQOEXaPLScn2DaZkJnuW0UbXYEmlbQRfx6AAbHlfDObAKwCVpjZdDM7trITlZSUUFxcvNFHRCSd8vLg8svhkkvg+OPhhReijkik7l59FX71q6ijSL10Jlil851mJ9hWuq6qjuuatrFLbPkMYZjwBOAMwu9+zMxOruhEo0ePpqCgYMOnsLCwitBERFJjr71Cb9Z778EZZ4QeAJFM9fLLudG7WuMhwtgw22U1OGScu88EmsW+lyTYZ1Vs2SzBtng1baNlbPk1MMBjE87M7DngG2C0mT3k7puU5xs1ahQjR47c8L24uFhJlohEpkkT+POfYdKk8Jqds84K7zTM5pflSvZZuzYUu23XLupIUq82c7AaA1fVYP+3gZnAitj3/AT7NI0tVyTYFq+mbZTOtRrncbP53X2BmT0PnEyYo/Vl+cby8/PJz090GhGR6PTsGXoAbrwRHn8c/vIX0P/7SaZ4803o0yfqKNKjxgmWuy+jdjP558SWHYAvym2rbOivojbKS9TGbGA3YG6C/UvXta7inCIi9Up+fqiV9eWXoSfr0EPhnHNU40rqvwcfhJtuijqK9EjnHKzSl/klqnzRg1Am4eMq2phGGB6sqI348wB8EFsm+v+7bWPLWrycQkQkervsAi++GJ7IGjAAPv006ohEKrZwIaxaBe3bRx1JeqS7DtZMQiKVqA7WFHc/OG7/tkBbYK67L4lb/zhwNNDN3T+Oa3sKsB2hDlZp2zsSesv+Q6ibtTq2vpAwLPi9u5dOhFcdLBHJWHPnwkUXwdZbh5dHFxREHZHIxu68M8y9Gjq01k1k1IzDtPVguftaYARhKG+SmZ1rZhcC7xCSmwvKHXIuITk6stz6UcBC4DUzu9zMfkOY57U3cFG5GltfA9cDe8TOeb6ZXUbo2WoEnJPcXykiEo2tt4aHHw6Pvx91FPz977B+k8d3RKLhHl4FNWhQ1JGkT1pflePuzwL9gWLgRuBK4HPgl+7+WTXbmEEYDpwIXATcSpj0frS7j02w/1XAaUBD4AbgUkJ19wPcvYavVRURqd/69g11hlasCMnW5ERVA0XS7I034Je/DPMHc0XahggzgIYIRSSrzJ8PV10Fy5bBn/4E2+jtqxKRww+H+++HNm3q1ExGDRGm81U5IiKSRm3bQlERfPZZeNpwv/3gwgtDTS2RdPnwQ9huuzonVxknrUOEmaioqIguXbrQrVu3qEMREamV3XcPr9nZeefwtOHTT4c5MSLpcPPNEFe3O2doiLCMhghFJOutXAm33grvvAOXXQYHHBB1RJLN3nsPnnwSbrstKc1l1BChEqwySrBEJGcsWADXXw/ffw9XXw277hp1RJJt1q+H/v3hkUeSNjyYUQmW5mCJiOSgNm3Ca3ZmzgwJVqNGoTq8XrsjyfLII+FJ1lybe1VKPVhl1IMlIjnrk0/guutCle1Ro0JdLZHaWroUBg+GV16Bxo2T1mxG9WApwSqjBEtEct4HH8ANN8COO8Ill8AWW0QdkWSi3/4Wjj4aDjwwqc1mVIKlpwhFRGSD/faD554LFbeHD4c//AEWLYo6Kskkr78OeXlJT64yjnqwyqgHS0Qkjju8+WaYq7XPPvC734XaWiIVWbIEjjwyvIS8efOkN68eLBERyXxm0K8fjB8feiOGDw/Dhj/9FHVkUh+5w4gR8Mc/piS5yjhKsKqgQqMikuvM4OCDQ6/EoEHwm9+E3qw5c6KOTOqTW2+FPfYI7xwUDRHG0xChiEg1TZkCN90UHsG/6KIwKV5y1z//CePGwQMPhIQ8RTJqiFAJVhklWCIiNTRtWpijtWpVeB2KOvtzz8yZcOaZ8Pzz0KxZSk+lBCtDKcESEaml776DMWPgf/+Dc86BQw9NaU+G1BM//QTHHw9//zt06pTy02XUHaU5WCIiUmfbbhsSrAcegI8+CgnWAw9ASUnUkUmqLFoEJ54If/1rWpKrjKMES0REkqZ161A76/nnYc0aOOwwuPZamDcv6sgkmZYtgxNOCPPwdtkl6mjqJw0RltEQoYhIkrnDG2/A3/4WJsSffz7stlvUUUldLFgAw4aFRLpnz7SeOqOGCJVglVGCJSKSQl98AbffDj/8AKedFnq3GjaMOiqpiVmzwj+7v/wllGRIMyVYGUoJlohIGixcCPffHwqY9usHp5+udx5mgk8/DU+Kjh0b2ZwrJVgZKuGFKCoqoqioiHXr1vHVV18pwRIRSZL16+HVV8N/sFu1grPPDmUe9PRh/fPkk6HO1T/+EYZ6I5JRd4YSrDLqwRIRicg338Bdd8Fnn4V32Z1wAhQURB2VlJTAxRdDkyZw/fXQqFGk4SjBylBKsEREIlZSAs89Bw8/DFtuGQpYdu+uXq0ozJgRehXPPTe8IqkeyKi7QAlWGSVYIiL1yP/+B/fdBx9/DAMGwLHHQvv2UUeV/dauhTvugAkT4M4761WNKyVYGUoJlohIPbR6Nbz+Ojz+OCxZAocfDkcdBZtvHnVk2eff/4ZLL4XjjoPhw+tdz2H9iqYKSrDKKMESEannli+HF16AZ54JNbaGDg3DV82bRx1ZZvv55zDHavHiUDx0yy2jjighJVgZSgmWiEgGWbgQnn4aXnwxTIg/9lg45BBo3DjqyDLH4sVwyy3wyScwahT06BF1RJVSgpWhlGCJiGSoOXPgiSfCUGKHDjBwIPTtCy1aRB1Z/bRwIdx9N7z9Nlx0UbhW9Ww4MJH6H2EcJVhllGCJiGSBmTNDEdMJE8KE7T59wiT5nXbKiCQipT77LExcnzcvFHgdODCjrknmRIoSrHhKsEREsszKlaGXZvx4+O9/w4uJDzkkvEMvVybJFxeHl28//jh07gznnJOxL2hWgpWhVMldRCSLuYcka8IEmDQpDJPtsAMccED4ZFMJiKVLw9y0Z58NFfMPPzwUcM3w/3wpwcpQ6sESEckh7qGY5rvvwjvvwNy5sNVWsM8+sOeesPvumVNNfu3aUC/srbfggw+gQYPwdOURR0Dr1lFHlzRKsDKUEiwRkRz300+hFtQnn4SXGxcXQ7NmIdnaYw/YeedQeDM/P7oY3eG778J8qs8+C4nV6tUhMTzwQNhvv/BqmyykBKvSE5odAlwB7AWsBd4DRrn7tBq0sQNwA3Ag0BSYBtzo7s+U228ccEolTf3P3XeM/VkJloiIbGL5cpg2LSRdX38dJtGXlIRtW24J220XPu3aQdu24WXIbdvWLQlbsSI8GTlnDsyeHT6zZoXECqBjx5D0lSZ+OVIHTAlWhSczOxx4FpgO3APkAyOAzYGe1UmyzKwTMJVwoW8F5gPDgJ7AcHcfF7fv/sD2CZo5CBgOjHH3kbF1SrBERKTa3MPTeDNmhM/PP8P8+eGzYEFZElaqsqf14v9T7B56oDp02PhTWBg+GfTUX7Jl1C9PW4JlZnnADMIF2tXdi2PrtyUkXB+4e99qtPMocCzQ3d0/iq1rBEwBOgEd3X1pFW28BhwC7Obun8dWK8ESEZG0cc/pZKk2MupqNUjjuXoBhcB9pckVgLt/BzwFHGRmlT7DYWbNgcHAxNLkKtbGGuB2Qk/YwCra6Aj0JSR0n1e2r4iISKooucpu6UywuseWkxNsm0zITPetoo2uQJNK2og/T0WGE373fVXsJyIiIlIreWk81zax5ewE20rXdUhlG2bWgJBgLQMer+xEJSUllMQNoBcXF1eyt4iIiEiZGidYZtYYuKwGh4xz95lAs9j3kgT7rIotmyXYFq+ubfQDtgXGuvuyyk40evRorrnmmirCEREREdlUbXqwGgNX1WD/t4GZwIrY90QPrjaNLVck2Bavrm2cHltWOTw4atQoRo4cueF7cXExhYWFVR0mIiIiUvMEK9bzU5upeXNiyw7AF+W2VTb0V1Eb5VXahpm1AY4APnf3DxLtEv8lPz+f/LgiJgUFBa2AJQUFBQXxk/RFREREykvnJPepsWWPBNt6EMokfFxFG9MIw4MVtRF/nvJOJvS+1XZy+1KgILYUERERqVC662DNJCRSiepgTXH3g+P2bwu0Bea6+5K49Y8DRwPd3P3juLanANsR6mBt0sNkZtOAnYBt3H1+Sn6kiIiICGnswXL3tYSq7dsAk8zsXDO7EHiHkHRdUO6QcwlDiUeWWz8KWAi8ZmaXm9lvCPO89gYuqiC5+j9gN+A5JVciIiKSaukcIsTdnwX6A8XAjcCVwOfAL939s2q2MYMwHDgRuIjwupx84Gh3H1vBYdWe3C4iIiJSV2l/2bOIiIhItktrD5aIiIhILlCCJSIiIpJkSrBEREREkkwJloiIiEiSKcESERERSTIlWCIiIiJJpgRLREREJMmUYImIiIgkmRIsERERkSRTgiUiIiKSZEqwRERERJJMCZaIiIhIkinBEhEREUmy/weTW+Oh0uAsvAAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "BElist = []\n",
    "for central_density,star_data in stars.items():\n",
    "    mass = star_data['mass']\n",
    "    energy = star_data['energy']\n",
    "    BE = energy-mass\n",
    "    BE_ratio = (energy-mass)/mass\n",
    "    BElist.append([mass,-BE])\n",
    "plt = list_plot(BElist,marker=None,plotjoined=True,thickness=0.5)\n",
    "#plt.set_axes_range(xmin=0,ymin=0)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$-\\hat{BE}$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2)\n",
    "plt.save('plots/M_BE.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n",
    "#\n",
    "BEratiolist = []\n",
    "for central_density,star_data in stars.items():\n",
    "    mass = star_data['mass']\n",
    "    energy = star_data['energy']\n",
    "    BE_ratio = (energy-mass)/mass\n",
    "    BEratiolist.append([mass,-BE_ratio])\n",
    "plt = list_plot(BEratiolist,marker=None,plotjoined=True,thickness=0.5)\n",
    "#plt.set_axes_range(xmin=0,ymin=0)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$-\\hat{BE}/\\hat{M}$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2)\n",
    "plt.save('plots/M_BEratio.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "optional-strand",
   "metadata": {},
   "source": [
    "## Special stars"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "interracial-director",
   "metadata": {},
   "source": [
    "### The star of minumum radius.\n",
    "\n",
    "3.20219250e+00 r=1.204027e+00 m=1.883777e-01 e=2.477540e-01 BE=5.937627e-02 BE/M=3.151979e-01 t=6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "id": "exceptional-boring",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.18837772352835232517000, 1.2040273735813345141000\\right)\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\left(0.18837772352835232517000, 1.2040273735813345141000\\right)$$"
      ],
      "text/plain": [
       "(0.18837772352835232517000, 1.2040273735813345141000)"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "star_data_min_R =star_set[1]['3.20219250e+00']['data']\n",
    "mass_min_R = myR(star_data_min_R['mass'])\n",
    "radius_min_R = myR(star_data_min_R['radius'])\n",
    "min_R = (mass_min_R,radius_min_R)\n",
    "min_R"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "amino-grain",
   "metadata": {},
   "source": [
    "### The star of largest mass\n",
    "\n",
    "3.47709480e-01 r=1.896051e+00 m=3.108239e-01 e=3.670901e-01 BE=5.626628e-02 BE/M=1.810230e-01 t=12  \n",
    "3.41803251e-01 r=1.918823e+00 m=3.109591e-01 e=3.661058e-01 BE=5.514674e-02 BE/M=1.773441e-01 t=12  \n",
    "3.35874144e-01 r=1.941588e+00 m=3.108993e-01 e=3.648964e-01 BE=5.399716e-02 BE/M=1.736805e-01 t=12"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "driven-southeast",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.34770947997778476825\n",
      "0.34180325054452595958\n",
      "0.335874143802153429\n"
     ]
    }
   ],
   "source": [
    "for star_key in ['3.47709480e-01','3.41803251e-01','3.35874144e-01']:\n",
    "    print(coreless_star_set[1][star_key]['ode']['initial value'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "formed-toolbox",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "3.36000000e-01 r=1.941106e+00 m=3.109026e-01 e=3.649244e-01 BE=5.402181e-02 BE/M=1.737580e-01 t=0\n",
      "3.37000000e-01 r=1.937273e+00 m=3.109256e-01 e=3.651430e-01 BE=5.421733e-02 BE/M=1.743739e-01 t=0\n",
      "3.38000000e-01 r=1.933436e+00 m=3.109431e-01 e=3.653553e-01 BE=5.441216e-02 BE/M=1.749907e-01 t=0\n",
      "3.39000000e-01 r=1.929598e+00 m=3.109551e-01 e=3.655614e-01 BE=5.460630e-02 BE/M=1.756083e-01 t=0\n",
      "3.40000000e-01 r=1.925756e+00 m=3.109615e-01 e=3.657613e-01 BE=5.479974e-02 BE/M=1.762267e-01 t=0\n",
      "3.41000000e-01 r=1.921912e+00 m=3.109624e-01 e=3.659549e-01 BE=5.499246e-02 BE/M=1.768460e-01 t=0\n",
      "3.42000000e-01 r=1.918065e+00 m=3.109577e-01 e=3.661422e-01 BE=5.518446e-02 BE/M=1.774661e-01 t=0\n",
      "3.43000000e-01 r=1.914216e+00 m=3.109474e-01 e=3.663231e-01 BE=5.537572e-02 BE/M=1.780871e-01 t=0\n",
      "3.44000000e-01 r=1.910364e+00 m=3.109316e-01 e=3.664978e-01 BE=5.556624e-02 BE/M=1.787089e-01 t=0\n",
      "3.45000000e-01 r=1.906509e+00 m=3.109101e-01 e=3.666661e-01 BE=5.575601e-02 BE/M=1.793316e-01 t=0\n",
      "3.46000000e-01 r=1.902652e+00 m=3.108831e-01 e=3.668281e-01 BE=5.594500e-02 BE/M=1.799551e-01 t=0\n"
     ]
    }
   ],
   "source": [
    "star_set_search_largest_m={}\n",
    "for x in srange(0.336,0.347,.001,universe=RDF):\n",
    "    x=Reals(round(x,4))\n",
    "    star = make_coreless_star(x)\n",
    "    star_data = star['data']\n",
    "    star_key = star['star key']\n",
    "    print_star(star_key,star_data)\n",
    "    star_set_search_largest_m[star_key]=star"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "italian-start",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.31096240159359108330000 \\qquad M =  1.8183901269497294 \\times 10^{25} \\, \\mathit{kg}  =  9.14499158594714 \\times 10^{-06} M_\\odot\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.31096240159359108330000 \\qquad M =  1.8183901269497294 \\times 10^{25} \\, \\mathit{kg}  =  9.14499158594714 \\times 10^{-06} M_\\odot$$"
      ],
      "text/plain": [
       "\\hat M =  0.31096240159359108330000 \\qquad M =  (1.8183901269497294e+25)*kg  =  9.14499158594714e-06 M_\\odot"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.9219122503640596194000 \\qquad R =  0.08345974544494067 \\, m\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.9219122503640596194000 \\qquad R =  0.08345974544494067 \\, m$$"
      ],
      "text/plain": [
       "\\hat R =  1.9219122503640596194000 \\qquad R =  0.08345974544494067*m"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.17684600815657502834582\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.17684600815657502834582$$"
      ],
      "text/plain": [
       "\\frac{BE}{M} =  0.17684600815657502834582"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "star = star_set_search_largest_m['3.41000000e-01']\n",
    "star_data = star['data']\n",
    "mass = Reals(star_data['mass'])\n",
    "radius = Reals(star_data['radius'])\n",
    "energy = Reals(star_data['energy'])\n",
    "BE = energy-mass\n",
    "pretty_print(LE(r\"\\hat M = \"),mass,LE(r\"\\qquad M = \"),mass*m_b_kg,LE(r\" = \"),mass*m_b_solar,LE(r\"M_\\odot\"))\n",
    "pretty_print(LE(r\"\\hat R = \"),radius,LE(r\"\\qquad R = \"),radius*r_b_m)\n",
    "pretty_print(LE(r\"\\frac{BE}{M} = \"),BE/mass)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "offshore-zoning",
   "metadata": {},
   "source": [
    "### The mass where transitions become possible\n",
    "  \n",
    "9.23643135e+00 r=1.271494e+00 m=1.733260e-01 e=2.278757e-01 BE=5.454964e-02 BE/M=3.147227e-01 t=6  \n",
    "1.02705121e+01 r=1.283822e+00 m=1.731541e-01 e=2.274269e-01 BE=5.427287e-02 BE/M=3.134369e-01 t=6  \n",
    "1.14397938e+01 r=1.296846e+00 m=1.732126e-01 e=2.272499e-01 BE=5.403726e-02 BE/M=3.119707e-01 t=6  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "id": "inclusive-delicious",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "9.24000000e+00 r=1.271538e+00 m=1.733250e-01 e=2.278735e-01 BE=5.454855e-02 BE/M=3.147183e-01 t=0\n",
      "9.44000000e+00 r=1.273979e+00 m=1.732717e-01 e=2.277609e-01 BE=5.448919e-02 BE/M=3.144725e-01 t=0\n",
      "9.64000000e+00 r=1.276393e+00 m=1.732288e-01 e=2.276616e-01 BE=5.443281e-02 BE/M=3.142249e-01 t=0\n",
      "9.84000000e+00 r=1.278779e+00 m=1.731956e-01 e=2.275748e-01 BE=5.437924e-02 BE/M=3.139759e-01 t=0\n",
      "1.00400000e+01 r=1.281138e+00 m=1.731714e-01 e=2.274998e-01 BE=5.432836e-02 BE/M=3.137259e-01 t=0\n",
      "1.02400000e+01 r=1.283469e+00 m=1.731558e-01 e=2.274358e-01 BE=5.428003e-02 BE/M=3.134752e-01 t=0\n",
      "1.04400000e+01 r=1.285771e+00 m=1.731480e-01 e=2.273822e-01 BE=5.423413e-02 BE/M=3.132240e-01 t=0\n",
      "1.06400000e+01 r=1.288044e+00 m=1.731478e-01 e=2.273384e-01 BE=5.419054e-02 BE/M=3.129727e-01 t=0\n",
      "1.08400000e+01 r=1.290289e+00 m=1.731546e-01 e=2.273037e-01 BE=5.414916e-02 BE/M=3.127215e-01 t=0\n",
      "1.10400000e+01 r=1.292504e+00 m=1.731679e-01 e=2.272778e-01 BE=5.410987e-02 BE/M=3.124706e-01 t=0\n",
      "1.12400000e+01 r=1.294691e+00 m=1.731874e-01 e=2.272600e-01 BE=5.407259e-02 BE/M=3.122201e-01 t=0\n"
     ]
    }
   ],
   "source": [
    "star_set_search_transition={}\n",
    "for x in srange(9.24,11.43,.2,universe=RDF):\n",
    "    x=Reals(round(x,4))\n",
    "    star = make_star(x)\n",
    "    star_data = star['data']\n",
    "    star_key = star['star key']\n",
    "    print_star(star_key,star_data)\n",
    "    star_set_search_transition[star_key]=star"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "id": "specialized-action",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.17314781111503715215000 \\qquad M =  1.0125026968566777 \\times 10^{25} \\, \\mathit{kg}  =  5.092047358965388 \\times 10^{-06} M_\\odot\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.17314781111503715215000 \\qquad M =  1.0125026968566777 \\times 10^{25} \\, \\mathit{kg}  =  5.092047358965388 \\times 10^{-06} M_\\odot$$"
      ],
      "text/plain": [
       "\\hat M =  0.17314781111503715215000 \\qquad M =  (1.0125026968566777e+25)*kg  =  5.092047358965388e-06 M_\\odot"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.2880442749896468792000 \\qquad R =  0.05593379577662084 \\, m\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.2880442749896468792000 \\qquad R =  0.05593379577662084 \\, m$$"
      ],
      "text/plain": [
       "\\hat R =  1.2880442749896468792000 \\qquad R =  0.05593379577662084*m"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.31297271924251858054214\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.31297271924251858054214$$"
      ],
      "text/plain": [
       "\\frac{BE}{M} =  0.31297271924251858054214"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "star = star_set_search_transition['1.06400000e+01']\n",
    "star_data = star['data']\n",
    "mass = Reals(star_data['mass'])\n",
    "radius = Reals(star_data['radius'])\n",
    "energy = Reals(star_data['energy'])\n",
    "BE = energy-mass\n",
    "pretty_print(LE(r\"\\hat M = \"),mass,LE(r\"\\qquad M = \"),mass*m_b_kg,LE(r\" = \"),mass*m_b_solar,LE(r\"M_\\odot\"))\n",
    "pretty_print(LE(r\"\\hat R = \"),radius,LE(r\"\\qquad R = \"),radius*r_b_m)\n",
    "pretty_print(LE(r\"\\frac{BE}{M} = \"),BE/mass)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "hazardous-trader",
   "metadata": {},
   "source": [
    "### The star of largest $\\mathrm{BE}/M$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "id": "durable-binding",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.21000000e+00 r=1.219663e+00 m=1.784181e-01 e=2.351704e-01 BE=5.675226e-02 BE/M=3.180858e-01 t=0\n",
      "5.22000000e+00 r=1.219782e+00 m=1.783891e-01 e=2.351322e-01 BE=5.674309e-02 BE/M=3.180861e-01 t=0\n",
      "5.23000000e+00 r=1.219902e+00 m=1.783602e-01 e=2.350941e-01 BE=5.673395e-02 BE/M=3.180864e-01 t=0\n",
      "5.24000000e+00 r=1.220022e+00 m=1.783314e-01 e=2.350563e-01 BE=5.672484e-02 BE/M=3.180866e-01 t=0\n",
      "5.25000000e+00 r=1.220142e+00 m=1.783028e-01 e=2.350186e-01 BE=5.671576e-02 BE/M=3.180867e-01 t=0\n",
      "5.26000000e+00 r=1.220262e+00 m=1.782743e-01 e=2.349810e-01 BE=5.670670e-02 BE/M=3.180868e-01 t=0\n",
      "5.27000000e+00 r=1.220383e+00 m=1.782460e-01 e=2.349436e-01 BE=5.669767e-02 BE/M=3.180867e-01 t=0\n",
      "5.28000000e+00 r=1.220503e+00 m=1.782177e-01 e=2.349064e-01 BE=5.668867e-02 BE/M=3.180866e-01 t=0\n",
      "5.29000000e+00 r=1.220624e+00 m=1.781896e-01 e=2.348693e-01 BE=5.667970e-02 BE/M=3.180864e-01 t=0\n"
     ]
    }
   ],
   "source": [
    "star_set_search={}\n",
    "for x in srange(5.21,5.30,.01,universe=RDF):\n",
    "    x=Reals(round(x,4))\n",
    "    star = make_star(x)\n",
    "    star_data = star['data']\n",
    "    star_key = star['star key']\n",
    "    print_star(star_key,star_data)\n",
    "    star_set_search[star_key]=star"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "spare-calculation",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.17827431985146075410000 \\qquad M =  1.0424805746459594 \\times 10^{25} \\, \\mathit{kg}  =  5.24281117806256 \\times 10^{-06} M_\\odot\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat M =  0.17827431985146075410000 \\qquad M =  1.0424805746459594 \\times 10^{25} \\, \\mathit{kg}  =  5.24281117806256 \\times 10^{-06} M_\\odot$$"
      ],
      "text/plain": [
       "\\hat M =  0.17827431985146075410000 \\qquad M =  (1.0424805746459594e+25)*kg  =  5.24281117806256e-06 M_\\odot"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.2202620922647479658000 \\qquad R =  0.05299032959347387 \\, m\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\hat R =  1.2202620922647479658000 \\qquad R =  0.05299032959347387 \\, m$$"
      ],
      "text/plain": [
       "\\hat R =  1.2202620922647479658000 \\qquad R =  0.05299032959347387*m"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.31808676121034497896813\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\frac{BE}{M} =  0.31808676121034497896813$$"
      ],
      "text/plain": [
       "\\frac{BE}{M} =  0.31808676121034497896813"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "star = star_set_search['5.26000000e+00']\n",
    "star_data = star['data']\n",
    "mass = Reals(star_data['mass'])\n",
    "radius = Reals(star_data['radius'])\n",
    "energy = Reals(star_data['energy'])\n",
    "BE = energy-mass\n",
    "pretty_print(LE(r\"\\hat M = \"),mass,LE(r\"\\qquad M = \"),mass*m_b_kg,LE(r\" = \"),mass*m_b_solar,LE(r\"M_\\odot\"))\n",
    "pretty_print(LE(r\"\\hat R = \"),radius,LE(r\"\\qquad R = \"),radius*r_b_m)\n",
    "pretty_print(LE(r\"\\frac{BE}{M} = \"),BE/mass)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ancient-salvation",
   "metadata": {},
   "source": [
    "## Not used in the paper"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "challenging-shaft",
   "metadata": {},
   "source": [
    "### radius / Schwarzschild radius"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "id": "impaired-fleet",
   "metadata": {},
   "outputs": [],
   "source": [
    "Rratiolist = []\n",
    "for central_density,star_data in stars.items():\n",
    "    mass = star_data['mass']\n",
    "    radius = star_data['radius']\n",
    "    Rratiolist.append([mass,radius/(2*mass)])\n",
    "plt = list_plot(Rratiolist,marker=None,plotjoined=True,thickness=0.5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "id": "acting-calvin",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.set_axes_range(xmin=0,xmax=0.32)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\frac{R}{R_s}$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2,scale=\"semilogy\")\n",
    "#plt.save('plots/M_BEratio.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "id": "magnetic-inquiry",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.set_axes_range(xmin=0,xmax=0.32,ymax=3)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\frac{R}{R_s}$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "id": "atomic-calibration",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.set_axes_range(xmin=0.05,xmax=0.15,ymin=10,ymax=20)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"$\\frac{R}{R_s}$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "urban-increase",
   "metadata": {},
   "source": [
    "### Core radius / radius and core mass / mass"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "id": "dependent-exclusive",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "core_radius_ratios = []\n",
    "for central_density,star_data in cored_stars.items():\n",
    "    mass = star_data['mass']\n",
    "    core_radius_ratio = star_data['core radius']/star_data['radius']\n",
    "    core_radius_ratios.append([mass,core_radius_ratio])\n",
    "#list_plot(core_radius_ratios,marker='.',size=10)\n",
    "plt = list_plot(core_radius_ratios,marker=None,plotjoined=True,thickness=0.5)\n",
    "#plt.set_axes_range(xmin=0,ymin=0)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"${\\hat R_{\\mathrm{core}}}/{\\hat R}$\"])\n",
    "show(plt,title=\"Rcore/R\",fontsize=13,axes_labels_size=1.2)\n",
    "plt.save('plots/M_Rcoreratio.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n",
    "#\n",
    "core_mass_ratios = []\n",
    "for central_density,star_data in cored_stars.items():\n",
    "    mass = star_data['mass']\n",
    "    core_mass_ratio = star_data['core mass']/star_data['mass']\n",
    "    core_mass_ratios.append([mass,core_mass_ratio])\n",
    "plt = list_plot(core_mass_ratios,marker=None,plotjoined=True,thickness=0.5)\n",
    "plt.axes_labels([r\"$\\hat M$\",r\"${\\hat M_{\\mathrm{core}}}/{\\hat M}$\"])\n",
    "show(plt,title=\"Mcore/M\",fontsize=13,axes_labels_size=1.2)\n",
    "plt.save('plots/M_Mcoreratio.pdf',dpi=600,fontsize=13,axes_labels_size=1.2)\n",
    "#list_plot(core_mass_ratios,marker='.',size=10)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "every-envelope",
   "metadata": {},
   "source": [
    "### mass profile of a cloud"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "id": "47b770ca-8e10-4cff-8272-7d4d0e2bd694",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 30 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 31 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 34\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 30 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 31 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 34$$"
      ],
      "text/plain": [
       "'mp.dps = ' 30 '   mp decimal precision = ' 31 '     sage decimal precision = ' 34"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<html>\\[\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24\\]</html>"
      ],
      "text/latex": [
       "$$\\newcommand{\\Bold}[1]{\\mathbf{#1}}\\verb|mp.dps|\\phantom{\\verb!x!}\\verb|=| 20 \\phantom{\\verb!xxx!}\\verb|mp|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 21 \\phantom{\\verb!xxxxx!}\\verb|sage|\\phantom{\\verb!x!}\\verb|decimal|\\phantom{\\verb!x!}\\verb|precision|\\phantom{\\verb!x!}\\verb|=| 24$$"
      ],
      "text/plain": [
       "'mp.dps = ' 20 '   mp decimal precision = ' 21 '     sage decimal precision = ' 24"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 1 graphics primitive"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "set_precision(30)\n",
    "star = make_coreless_star(3.0517578125e-7,return_ode=True)\n",
    "ode = star['ode']\n",
    "star_data = star['data']\n",
    "shell_ode = ode['shell ode']\n",
    "initial_value = ode['initial value']\n",
    "mass = star_data['mass']\n",
    "#\n",
    "r_fun = lambda m: Reals(shell_ode(m)[0])\n",
    "m_fun = lambda m: Reals(shell_ode(m)[1]/mass)\n",
    "plt = parametric_plot((r_fun,m_fun),(m,0,initial_value))\n",
    "#\n",
    "set_precision()\n",
    "#\n",
    "plt.set_aspect_ratio(2)\n",
    "plt.axes_labels([r\"$\\hat r$\",r\"$\\hat m/\\hat M$\"])\n",
    "show(plt,fontsize=13,axes_labels_size=1.2)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "independent-bacteria",
   "metadata": {},
   "source": [
    "### mass profiles of massive stars\n",
    "  \n",
    "3 stars of same mass, different radius and binding energy"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "liberal-transition",
   "metadata": {},
   "source": [
    "1.19892328e-01 r=2.721241e+00 m=1.812195e-01 e=1.913617e-01 BE=1.014224e-02 BE/M=5.596662e-02 t=12  \n",
    "2.86784664e+01 r=1.403815e+00 m=1.812014e-01 e=2.350428e-01 BE=5.384138e-02 BE/M=2.971356e-01 t=6  \n",
    "4.47166984e+00 r=1.211533e+00 m=1.809907e-01 e=2.385063e-01 BE=5.751560e-02 BE/M=3.177822e-01 t=6  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "id": "33a57567-5ad3-45a1-88a9-e1c472b15cd4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.11989232813047308982\n",
      "28.678466396330248299\n",
      "4.4716698404048722934\n"
     ]
    }
   ],
   "source": [
    "star_key1 = '1.19892328e-01'\n",
    "star1 = coreless_star_set[1][star_key1]\n",
    "star_key2 = '2.86784664e+01'\n",
    "star2 = star_set[1][star_key2]\n",
    "star_key3 = '4.47166984e+00'\n",
    "star3 = star_set[1][star_key3]\n",
    "print(star1['ode']['initial value'])\n",
    "print(star2['ode']['initial value'])\n",
    "print(star3['ode']['initial value'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "id": "nervous-knowing",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "Graphics object consisting of 7 graphics primitives"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "star1 = make_coreless_star(0.11989232813047308982,return_ode=True)\n",
    "star2 = make_star(28.678466396330248299,return_ode=True)\n",
    "star3 = make_star(4.4716698404048722934,return_ode=True)\n",
    "star_key1 = '1.19892328e-01'\n",
    "star_key2 = '2.86784664e+01'\n",
    "star_key3 = '4.47166984e+00'\n",
    "\n",
    "star_key = star_key1\n",
    "star = star1\n",
    "ode = star['ode']\n",
    "star_data = star['data']\n",
    "shell_ode = ode['shell ode']\n",
    "initial_value = ode['initial value']\n",
    "mass = star_data['mass']\n",
    "#\n",
    "r_fun = lambda m: Reals(shell_ode(m)[0])\n",
    "m_fun = lambda m: Reals(shell_ode(m)[1]/mass)\n",
    "plt1 = parametric_plot((r_fun,m_fun),(m,0,initial_value))\n",
    "#\n",
    "plt1.set_aspect_ratio(2)\n",
    "plt1.axes_labels([r\"$\\hat r$\",r\"$\\hat m/\\hat M$\"])\n",
    "#show(plt,fontsize=13,axes_labels_size=1.2)\n",
    "\n",
    "star_key = star_key2\n",
    "star = star2\n",
    "ode = star['ode']\n",
    "star_data = star['data']\n",
    "shell_ode = ode['shell ode']\n",
    "core_ode = ode['core ode']\n",
    "initial_value = ode['initial value']\n",
    "mass = star_data['mass']\n",
    "#\n",
    "rhoh = var('rhoh')\n",
    "core_r = lambda rhoh: Reals(core_ode(rhoh)[0])\n",
    "core_m = lambda rhoh: Reals(core_ode(rhoh)[1]/mass)\n",
    "bdry = core_ode(1)\n",
    "r_bdry =  Reals(bdry[0])\n",
    "m_bdry = Reals(bdry[1])/mass\n",
    "plt_core = parametric_plot((core_r,core_m),(rhoh,1,initial_value))\n",
    "plt_core += line([(r_bdry,m_bdry-.1),(r_bdry,m_bdry+.1)],linestyle=\":\")\n",
    "#show(plt_core)\n",
    "#\n",
    "r_fun = lambda m: Reals(shell_ode(m)[0])\n",
    "m_fun = lambda m: Reals(shell_ode(m)[1]/mass)\n",
    "plt = parametric_plot((r_fun,m_fun),(m,0,0.5))\n",
    "plt2 = plt+plt_core\n",
    "#\n",
    "plt2.set_aspect_ratio(2)\n",
    "plt2.axes_labels([r\"$\\hat r$\",r\"$\\hat m/\\hat M$\"])\n",
    "#show(plt2,fontsize=13,axes_labels_size=1.2)\n",
    "\n",
    "star_key = star_key3\n",
    "star = star3\n",
    "ode = star['ode']\n",
    "star_data = star['data']\n",
    "shell_ode = ode['shell ode']\n",
    "core_ode = ode['core ode']\n",
    "initial_value = ode['initial value']\n",
    "mass = star_data['mass']\n",
    "#\n",
    "rhoh = var('rhoh')\n",
    "core_r = lambda rhoh: Reals(core_ode(rhoh)[0])\n",
    "core_m = lambda rhoh: Reals(core_ode(rhoh)[1]/mass)\n",
    "bdry = core_ode(1)\n",
    "r_bdry =  Reals(bdry[0])\n",
    "m_bdry = Reals(bdry[1])/mass\n",
    "plt_core = parametric_plot((core_r,core_m),(rhoh,1,initial_value))\n",
    "plt_core += line([(r_bdry,m_bdry-.1),(r_bdry,m_bdry+.1)],linestyle=\":\")\n",
    "#show(plt_core)\n",
    "#\n",
    "r_fun = lambda m: Reals(shell_ode(m)[0])\n",
    "m_fun = lambda m: Reals(shell_ode(m)[1]/mass)\n",
    "plt = parametric_plot((r_fun,m_fun),(m,0,0.5))\n",
    "plt3 = plt+plt_core\n",
    "#\n",
    "plt3.set_aspect_ratio(2)\n",
    "plt3.axes_labels([r\"$\\hat r$\",r\"$\\hat m/\\hat M$\"])\n",
    "#show(plt3,fontsize=13,axes_labels_size=1.2)\n",
    "\n",
    "show(plt1+plt2+plt3,fontsize=13,axes_labels_size=1.2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "035b849b-9083-4f4b-b697-532fbb395262",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.4",
   "language": "sage",
   "name": "sagemath"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

